Full simulation study of the top Yukawa coupling at the ILC at $\sqrt{s}$ = 1 TeV

We present a study of the expected precision for measurement of the top Yukawa coupling, yt, in e+e- collisions at a center-of-mass energy of 1 TeV and assuming a beam polarization of P (e-, e+) = (-0.8,+0.2). Independent analyses of ttH final states containing at least six hadronic jets are performed, based on detailed simulations of SiD and ILD, the two candidate detector concepts for the ILC. We estimate that a statistical precision of yt of 4% can be obtained with an integrated luminosity of 1 $\mathrm{ab}^{-1}$.

==> Figures/6jets_mass_higgs_selected.C <==
{
//=========Macro generated from canvas: c1_n18/c1_n18
//=========  (Fri Nov 28 19:26:10 2014) by ROOT version5.34/10
   TCanvas *c1_n18 = new TCanvas("c1_n18", "c1_n18",0,0,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n18->Range(0.8533328,-14.59459,278.1867,66.48649);
   c1_n18->SetFillColor(0);
   c1_n18->SetBorderMode(0);
   c1_n18->SetBorderSize(2);
   c1_n18->SetTickx(1);
   c1_n18->SetTicky(1);
   c1_n18->SetLeftMargin(0.17);
   c1_n18->SetRightMargin(0.08);
   c1_n18->SetTopMargin(0.08);
   c1_n18->SetBottomMargin(0.18);
   c1_n18->SetFrameLineWidth(2);
   c1_n18->SetFrameBorderMode(0);
   c1_n18->SetFrameLineWidth(2);
   c1_n18->SetFrameBorderMode(0);

   TH1D *histo_mass_higgs_selected_ttz = new TH1D("histo_mass_higgs_selected_ttz","",50,0,400);
   histo_mass_higgs_selected_ttz->SetBinContent(9,0.338986);
   histo_mass_higgs_selected_ttz->SetBinContent(10,0.3300065);
   histo_mass_higgs_selected_ttz->SetBinContent(11,0.5969453);
   histo_mass_higgs_selected_ttz->SetBinContent(12,4.793298);
   histo_mass_higgs_selected_ttz->SetBinContent(13,9.791014);
   histo_mass_higgs_selected_ttz->SetBinContent(14,10.802);
   histo_mass_higgs_selected_ttz->SetBinContent(15,19.49337);
   histo_mass_higgs_selected_ttz->SetBinContent(16,22.55751);
   histo_mass_higgs_selected_ttz->SetBinContent(17,14.79021);
   histo_mass_higgs_selected_ttz->SetBinContent(18,8.421685);
   histo_mass_higgs_selected_ttz->SetBinContent(19,5.912123);
   histo_mass_higgs_selected_ttz->SetBinContent(20,2.7372);
   histo_mass_higgs_selected_ttz->SetBinContent(21,2.132729);
   histo_mass_higgs_selected_ttz->SetBinContent(22,0.7107125);
   histo_mass_higgs_selected_ttz->SetBinContent(23,0.007821735);
   histo_mass_higgs_selected_ttz->SetBinContent(24,1.173007);
   histo_mass_higgs_selected_ttz->SetBinContent(25,0.6779721);
   histo_mass_higgs_selected_ttz->SetBinContent(26,0.338986);
   histo_mass_higgs_selected_ttz->SetBinContent(27,0.0249187);
   histo_mass_higgs_selected_ttz->SetMinimum(0);
   histo_mass_higgs_selected_ttz->SetMaximum(60);
   histo_mass_higgs_selected_ttz->SetEntries(868);
   histo_mass_higgs_selected_ttz->SetStats(0);

//    Int_t ci;   // for color index setting
//    ci = TColor::GetColor("#ffcc00");
//    histo_mass_higgs_selected_ttz->SetLineColor(ci);
//    histo_mass_higgs_selected_ttz->SetLineWidth(2);
//    histo_mass_higgs_selected_ttz->SetMarkerSize(1.2);
	 	    Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcf00");
	 ci = 1;
   //histo_mass_higgs_selected_ttz->SetLineColor(ci);
   histo_mass_higgs_selected_ttz->SetLineWidth(2);
	 histo_mass_higgs_selected_ttz->SetLineColor(2);
	 histo_mass_higgs_selected_ttz->SetLineStyle(4);
	 //histo_mass_higgs_selected_ttz->SetFillColor(2);
	 //histo_mass_higgs_selected_ttz->SetFillStyle(3345);
   histo_mass_higgs_selected_ttz->SetMarkerColor(2);
   histo_mass_higgs_selected_ttz->SetMarkerSize(1.0);
	 histo_mass_higgs_selected_ttz->SetMarkerStyle(22);
	 histo_mass_higgs_selected_ttz->SetMarkerColor(2);
   histo_mass_higgs_selected_ttz->GetXaxis()->SetTitle("Higgs candidate mass (GeV)");
   histo_mass_higgs_selected_ttz->GetXaxis()->SetRange(7,32);
   histo_mass_higgs_selected_ttz->GetXaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_ttz->GetXaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_ttz->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_ttz->GetXaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_ttz->GetXaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_ttz->GetXaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_ttz->GetYaxis()->SetTitle("Events");
   histo_mass_higgs_selected_ttz->GetYaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_ttz->GetYaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_ttz->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_ttz->GetYaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_ttz->GetYaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_ttz->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_ttz->GetYaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_ttz->GetZaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_ttz->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_ttz->GetZaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_ttz->GetZaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_ttz->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_ttz->GetZaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_ttz->Draw("HIST");
	 histo_mass_higgs_selected_ttz->Draw("P SAME");

   TH1D *histo_mass_higgs_selected_tt = new TH1D("histo_mass_higgs_selected_tt","",50,0,400);
   histo_mass_higgs_selected_tt->SetBinContent(7,0.04026261);
   histo_mass_higgs_selected_tt->SetBinContent(8,0.5590978);
   histo_mass_higgs_selected_tt->SetBinContent(10,0.5590901);
   histo_mass_higgs_selected_tt->SetBinContent(11,2.083849);
   histo_mass_higgs_selected_tt->SetBinContent(12,1.808239);
   histo_mass_higgs_selected_tt->SetBinContent(13,10.611);
   histo_mass_higgs_selected_tt->SetBinContent(14,12.02187);
   histo_mass_higgs_selected_tt->SetBinContent(15,23.45012);
   histo_mass_higgs_selected_tt->SetBinContent(16,28.36461);
   histo_mass_higgs_selected_tt->SetBinContent(17,14.7282);
   histo_mass_higgs_selected_tt->SetBinContent(18,11.36583);
   histo_mass_higgs_selected_tt->SetBinContent(19,6.045143);
   histo_mass_higgs_selected_tt->SetBinContent(20,2.302431);
   histo_mass_higgs_selected_tt->SetBinContent(21,1.183114);
   histo_mass_higgs_selected_tt->SetBinContent(22,0.5434813);
   histo_mass_higgs_selected_tt->SetBinContent(23,0.08052523);
   histo_mass_higgs_selected_tt->SetBinContent(24,0.04026261);
   histo_mass_higgs_selected_tt->SetBinContent(25,0.08052523);
   histo_mass_higgs_selected_tt->SetBinContent(26,0.08167754);
   histo_mass_higgs_selected_tt->SetBinContent(27,0.04026261);
   histo_mass_higgs_selected_tt->SetEntries(412);
   histo_mass_higgs_selected_tt->SetStats(0);

//    ci = TColor::GetColor("#ff0000");
//    histo_mass_higgs_selected_tt->SetLineColor(ci);
//    histo_mass_higgs_selected_tt->SetLineWidth(2);
//    histo_mass_higgs_selected_tt->SetMarkerSize(1.2);
	 	    histo_mass_higgs_selected_tt->SetLineColor(2);
   histo_mass_higgs_selected_tt->SetLineWidth(2);
	 histo_mass_higgs_selected_tt->SetLineStyle(3);
   histo_mass_higgs_selected_tt->SetMarkerSize(1.0);
	 histo_mass_higgs_selected_tt->SetMarkerStyle(24);
	 histo_mass_higgs_selected_tt->SetMarkerColor(2);
   histo_mass_higgs_selected_tt->GetXaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_tt->GetXaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_tt->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_tt->GetXaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_tt->GetXaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_tt->GetXaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_tt->GetYaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_tt->GetYaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_tt->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_tt->GetYaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_tt->GetYaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_tt->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_tt->GetYaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_tt->GetZaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_tt->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_tt->GetZaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_tt->GetZaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_tt->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_tt->GetZaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_tt->Draw("HIST SAME");

   TH1D *histo_mass_higgs_selected_ttbb = new TH1D("histo_mass_higgs_selected_ttbb","",50,0,400);
   histo_mass_higgs_selected_ttbb->SetBinContent(6,0.03749444);
   histo_mass_higgs_selected_ttbb->SetBinContent(7,0.002721735);
   histo_mass_higgs_selected_ttbb->SetBinContent(8,0.1643282);
   histo_mass_higgs_selected_ttbb->SetBinContent(9,0.01800271);
   histo_mass_higgs_selected_ttbb->SetBinContent(10,0.305446);
   histo_mass_higgs_selected_ttbb->SetBinContent(11,1.012998);
   histo_mass_higgs_selected_ttbb->SetBinContent(12,2.27588);
   histo_mass_higgs_selected_ttbb->SetBinContent(13,5.7539);
   histo_mass_higgs_selected_ttbb->SetBinContent(14,11.39248);
   histo_mass_higgs_selected_ttbb->SetBinContent(15,16.9454);
   histo_mass_higgs_selected_ttbb->SetBinContent(16,19.92573);
   histo_mass_higgs_selected_ttbb->SetBinContent(17,16.45713);
   histo_mass_higgs_selected_ttbb->SetBinContent(18,9.978238);
   histo_mass_higgs_selected_ttbb->SetBinContent(19,6.386528);
   histo_mass_higgs_selected_ttbb->SetBinContent(20,4.259751);
   histo_mass_higgs_selected_ttbb->SetBinContent(21,1.991392);
   histo_mass_higgs_selected_ttbb->SetBinContent(22,1.327606);
   histo_mass_higgs_selected_ttbb->SetBinContent(23,1.114736);
   histo_mass_higgs_selected_ttbb->SetBinContent(24,0.1547684);
   histo_mass_higgs_selected_ttbb->SetBinContent(25,0.3787348);
   histo_mass_higgs_selected_ttbb->SetBinContent(27,0.16705);
   histo_mass_higgs_selected_ttbb->SetBinContent(30,0.09202756);
   histo_mass_higgs_selected_ttbb->SetBinContent(32,0.006279621);
   histo_mass_higgs_selected_ttbb->SetEntries(3113);
   histo_mass_higgs_selected_ttbb->SetStats(0);

//    ci = TColor::GetColor("#666666");
//    histo_mass_higgs_selected_ttbb->SetLineColor(ci);
//    histo_mass_higgs_selected_ttbb->SetLineWidth(2);
//    histo_mass_higgs_selected_ttbb->SetMarkerSize(1.2);
	 //    ci = TColor::GetColor("#666666");
//    histo_mass_higgs_selected_ttbb->SetLineColor(ci);
//    histo_mass_higgs_selected_ttbb->SetLineWidth(2);
//    histo_mass_higgs_selected_ttbb->SetMarkerSize(1.2);
	    histo_mass_higgs_selected_ttbb->SetLineColor(kGreen+2); // was 13
   histo_mass_higgs_selected_ttbb->SetLineWidth(2);
	 histo_mass_higgs_selected_ttbb->SetLineStyle(7);
	 //histo_mass_higgs_selected_ttbb->SetFillColor(kGreen+2);
// 	 //histo_mass_higgs_selected_ttbb->SetFillStyle(3354);
   histo_mass_higgs_selected_ttbb->SetMarkerColor(kGreen+2);
   histo_mass_higgs_selected_ttbb->SetMarkerSize(1.5);
	 histo_mass_higgs_selected_ttbb->SetMarkerStyle(27);
	 //histo_mass_higgs_selected_ttbb->SetMarkerColor(1);
   histo_mass_higgs_selected_ttbb->GetXaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_ttbb->GetXaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_ttbb->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_ttbb->GetXaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_ttbb->GetXaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_ttbb->GetXaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_ttbb->GetYaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_ttbb->GetYaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_ttbb->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_ttbb->GetYaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_ttbb->GetYaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_ttbb->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_ttbb->GetYaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_ttbb->GetZaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_ttbb->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_ttbb->GetZaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_ttbb->GetZaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_ttbb->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_ttbb->GetZaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_ttbb->Draw("HIST SAME");
	 histo_mass_higgs_selected_ttbb->Draw("P SAME");

   TH1D *histo_mass_higgs_selected_other_tth = new TH1D("histo_mass_higgs_selected_other_tth","",50,0,400);
   histo_mass_higgs_selected_other_tth->SetBinContent(7,0.0101851);
   histo_mass_higgs_selected_other_tth->SetBinContent(8,0.04843062);
   histo_mass_higgs_selected_other_tth->SetBinContent(9,0.03357079);
   histo_mass_higgs_selected_other_tth->SetBinContent(10,0.1606477);
   histo_mass_higgs_selected_other_tth->SetBinContent(11,0.4707675);
   histo_mass_higgs_selected_other_tth->SetBinContent(12,0.643082);
   histo_mass_higgs_selected_other_tth->SetBinContent(13,2.163135);
   histo_mass_higgs_selected_other_tth->SetBinContent(14,4.012214);
   histo_mass_higgs_selected_other_tth->SetBinContent(15,6.484419);
   histo_mass_higgs_selected_other_tth->SetBinContent(16,8.497331);
   histo_mass_higgs_selected_other_tth->SetBinContent(17,5.536121);
   histo_mass_higgs_selected_other_tth->SetBinContent(18,2.800459);
   histo_mass_higgs_selected_other_tth->SetBinContent(19,1.46619);
   histo_mass_higgs_selected_other_tth->SetBinContent(20,0.7643299);
   histo_mass_higgs_selected_other_tth->SetBinContent(21,0.4859397);
   histo_mass_higgs_selected_other_tth->SetBinContent(22,0.3462278);
   histo_mass_higgs_selected_other_tth->SetBinContent(23,0.3162885);
   histo_mass_higgs_selected_other_tth->SetBinContent(24,0.1471907);
   histo_mass_higgs_selected_other_tth->SetBinContent(25,0.0006609184);
   histo_mass_higgs_selected_other_tth->SetBinContent(26,0.01639714);
   histo_mass_higgs_selected_other_tth->SetBinContent(27,0.004398451);
   histo_mass_higgs_selected_other_tth->SetBinContent(28,0.06298062);
   histo_mass_higgs_selected_other_tth->SetBinContent(29,0.0616991);
   histo_mass_higgs_selected_other_tth->SetBinContent(30,0.08392043);
   histo_mass_higgs_selected_other_tth->SetEntries(3301);
   histo_mass_higgs_selected_other_tth->SetStats(0);

//    ci = TColor::GetColor("#009900");
//    histo_mass_higgs_selected_other_tth->SetLineColor(ci);
//    histo_mass_higgs_selected_other_tth->SetLineWidth(2);
//    histo_mass_higgs_selected_other_tth->SetMarkerSize(1.2);
	 	    ci = TColor::GetColor("#00a30c");
   histo_mass_higgs_selected_other_tth->SetLineColor(4);
   histo_mass_higgs_selected_other_tth->SetLineWidth(2);
	 histo_mass_higgs_selected_other_tth->SetLineStyle(2);
	 //histo_mass_higgs_selected_other_tth->SetFillStyle(3003);
	 //histo_mass_higgs_selected_other_tth->SetFillColor(4);
   histo_mass_higgs_selected_other_tth->SetMarkerColor(3);
   histo_mass_higgs_selected_other_tth->SetMarkerSize(1.0);
	 histo_mass_higgs_selected_other_tth->SetMarkerColor(4);
	 histo_mass_higgs_selected_other_tth->SetMarkerStyle(4);
   histo_mass_higgs_selected_other_tth->GetXaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_other_tth->GetXaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_other_tth->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_other_tth->GetXaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_other_tth->GetXaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_other_tth->GetXaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_other_tth->GetYaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_other_tth->GetYaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_other_tth->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_other_tth->GetYaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_other_tth->GetYaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_other_tth->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_other_tth->GetYaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_other_tth->GetZaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_other_tth->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_other_tth->GetZaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_other_tth->GetZaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_other_tth->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_other_tth->GetZaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_other_tth->Draw("HIST SAME");
	 histo_mass_higgs_selected_other_tth->Draw("P SAME");

   TH1D *histo_mass_higgs_selected_signal = new TH1D("histo_mass_higgs_selected_signal","",50,0,400);
   histo_mass_higgs_selected_signal->SetBinContent(6,0.03667765);
   histo_mass_higgs_selected_signal->SetBinContent(9,0.008733214);
   histo_mass_higgs_selected_signal->SetBinContent(10,0.2436106);
   histo_mass_higgs_selected_signal->SetBinContent(11,0.3595875);
   histo_mass_higgs_selected_signal->SetBinContent(12,2.205357);
   histo_mass_higgs_selected_signal->SetBinContent(13,9.383627);
   histo_mass_higgs_selected_signal->SetBinContent(14,20.5204);
   histo_mass_higgs_selected_signal->SetBinContent(15,38.67361);
   histo_mass_higgs_selected_signal->SetBinContent(16,53.853);
   histo_mass_higgs_selected_signal->SetBinContent(17,31.50824);
   histo_mass_higgs_selected_signal->SetBinContent(18,16.38964);
   histo_mass_higgs_selected_signal->SetBinContent(19,7.603564);
   histo_mass_higgs_selected_signal->SetBinContent(20,4.08668);
   histo_mass_higgs_selected_signal->SetBinContent(21,2.373132);
   histo_mass_higgs_selected_signal->SetBinContent(22,2.209297);
   histo_mass_higgs_selected_signal->SetBinContent(23,0.8576687);
   histo_mass_higgs_selected_signal->SetBinContent(24,0.6420379);
   histo_mass_higgs_selected_signal->SetBinContent(25,0.2556965);
   histo_mass_higgs_selected_signal->SetBinContent(26,0.1288622);
   histo_mass_higgs_selected_signal->SetBinContent(27,0.08614155);
   histo_mass_higgs_selected_signal->SetBinContent(28,0.0393679);
   histo_mass_higgs_selected_signal->SetBinContent(30,0.08680401);
   histo_mass_higgs_selected_signal->SetBinContent(32,0.08076105);
   histo_mass_higgs_selected_signal->SetEntries(6023);
   histo_mass_higgs_selected_signal->SetStats(0);

//    ci = TColor::GetColor("#0000ff");
//    histo_mass_higgs_selected_signal->SetLineColor(ci);
//    histo_mass_higgs_selected_signal->SetLineWidth(2);
//    histo_mass_higgs_selected_signal->SetMarkerSize(1.2);
	 	    ci = TColor::GetColor("#4600ff");
   histo_mass_higgs_selected_signal->SetLineColor(1);
   histo_mass_higgs_selected_signal->SetLineWidth(2);
	 //histo_mass_higgs_selected_signal->SetFillColor(4);
   histo_mass_higgs_selected_signal->SetMarkerColor(1);
	 histo_mass_higgs_selected_signal->SetFillStyle(3001);
   histo_mass_higgs_selected_signal->SetMarkerSize(1.0);
	 histo_mass_higgs_selected_signal->SetMarkerStyle(20);
   histo_mass_higgs_selected_signal->GetXaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_signal->GetXaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_signal->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_signal->GetXaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_signal->GetXaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_signal->GetXaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_signal->GetYaxis()->SetNdivisions(506);
   histo_mass_higgs_selected_signal->GetYaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_signal->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_signal->GetYaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_signal->GetYaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_signal->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_signal->GetYaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_signal->GetZaxis()->SetLabelFont(42);
   histo_mass_higgs_selected_signal->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_higgs_selected_signal->GetZaxis()->SetLabelSize(0.06);
   histo_mass_higgs_selected_signal->GetZaxis()->SetTitleSize(0.07);
   histo_mass_higgs_selected_signal->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_higgs_selected_signal->GetZaxis()->SetTitleFont(42);
   histo_mass_higgs_selected_signal->Draw("HIST SAME");
   //TText *text = new TText(60,51,"(b)");
   //text->SetTextFont(42);
   //text->SetTextSize(0.1);
   //text->Draw();

  / TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(42);
   leg->SetTextSize(0.07385524);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("histo_mass_higgs_selected_tt","t#bar{t} x 0.5","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("histo_mass_higgs_selected_ttz","t#bar{t}Z","lp");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("histo_mass_higgs_selected_ttbb","t#bar{t}b#bar{b}","lp");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("histo_mass_higgs_selected_other_tth","other t#bar{t}H","lp");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("histo_mass_higgs_selected_signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
  // leg->Draw();
   c1_n18->Modified();
   c1_n18->cd();
   c1_n18->SetSelected(c1_n18);
}


==> Figures/6jets_mass_top_selected.C <==
{
//=========Macro generated from canvas: c1_n17/c1_n17
//=========  (Fri Nov 28 19:26:10 2014) by ROOT version5.34/10
   TCanvas *c1_n17 = new TCanvas("c1_n17", "c1_n17",0,0,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n17->Range(-29.33333,-17.02703,437.3333,77.56757);
   c1_n17->SetFillColor(0);
   c1_n17->SetBorderMode(0);
   c1_n17->SetBorderSize(2);
   c1_n17->SetTickx(1);
   c1_n17->SetTicky(1);
   c1_n17->SetLeftMargin(0.17);
   c1_n17->SetRightMargin(0.08);
   c1_n17->SetTopMargin(0.08);
   c1_n17->SetBottomMargin(0.18);
   c1_n17->SetFrameLineWidth(2);
   c1_n17->SetFrameBorderMode(0);
   c1_n17->SetFrameLineWidth(2);
   c1_n17->SetFrameBorderMode(0);

   TH1D *histo_mass_top_selected_ttz = new TH1D("histo_mass_top_selected_ttz","",50,0,500);
   histo_mass_top_selected_ttz->SetBinContent(10,0.338986);
   histo_mass_top_selected_ttz->SetBinContent(11,0.007821735);
   histo_mass_top_selected_ttz->SetBinContent(12,0.1047877);
   histo_mass_top_selected_ttz->SetBinContent(13,1.59826);
   histo_mass_top_selected_ttz->SetBinContent(14,1.623474);
   histo_mass_top_selected_ttz->SetBinContent(15,3.905876);
   histo_mass_top_selected_ttz->SetBinContent(16,7.156957);
   histo_mass_top_selected_ttz->SetBinContent(17,21.41366);
   histo_mass_top_selected_ttz->SetBinContent(18,27.18184);
   histo_mass_top_selected_ttz->SetBinContent(19,23.17726);
   histo_mass_top_selected_ttz->SetBinContent(20,10.45744);
   histo_mass_top_selected_ttz->SetBinContent(21,5.034957);
   histo_mass_top_selected_ttz->SetBinContent(22,1.881138);
   histo_mass_top_selected_ttz->SetBinContent(23,0.5669137);
   histo_mass_top_selected_ttz->SetBinContent(24,0.3639047);
   histo_mass_top_selected_ttz->SetBinContent(25,0.4515954);
   histo_mass_top_selected_ttz->SetBinContent(26,0.2095753);
   histo_mass_top_selected_ttz->SetBinContent(27,0.0249187);
   histo_mass_top_selected_ttz->SetBinContent(29,0.1047877);
   histo_mass_top_selected_ttz->SetBinContent(30,0.02634227);
   histo_mass_top_selected_ttz->SetMinimum(0);
   histo_mass_top_selected_ttz->SetMaximum(70);
   histo_mass_top_selected_ttz->SetEntries(868);
   histo_mass_top_selected_ttz->SetStats(0);

//    Int_t ci;   // for color index setting
//    ci = TColor::GetColor("#ffcf00");
// 	 ci = 1;
//    //histo_mass_top_selected_ttz->SetLineColor(ci);
//    histo_mass_top_selected_ttz->SetLineWidth(2);
// 	 histo_mass_top_selected_ttz->SetLineColor(2);
// 	 histo_mass_top_selected_ttz->SetLineStyle(4);
// 	 histo_mass_top_selected_ttz->SetFillColor(2);
// 	 histo_mass_top_selected_ttz->SetFillStyle(3345);
//    histo_mass_top_selected_ttz->SetMarkerColor(2);
//    histo_mass_top_selected_ttz->SetMarkerSize(1.0);
// 	 histo_mass_top_selected_ttz->SetMarkerStyle(26);
// 	 histo_mass_top_selected_ttz->SetMarkerColor(2);
	    Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcf00");
	 ci = 1;
   //histo_mass_top_selected_ttz->SetLineColor(ci);
   histo_mass_top_selected_ttz->SetLineWidth(2);
	 histo_mass_top_selected_ttz->SetLineColor(2);
	 histo_mass_top_selected_ttz->SetLineStyle(4);
	 //histo_mass_top_selected_ttz->SetFillColor(2);
	 //histo_mass_top_selected_ttz->SetFillStyle(3345);
   histo_mass_top_selected_ttz->SetMarkerColor(2);
   histo_mass_top_selected_ttz->SetMarkerSize(1.0);
	 histo_mass_top_selected_ttz->SetMarkerStyle(22);
	 histo_mass_top_selected_ttz->SetMarkerColor(2);
   histo_mass_top_selected_ttz->GetXaxis()->SetTitle("top candidate mass (GeV)");
   histo_mass_top_selected_ttz->GetXaxis()->SetRange(6,40);
   histo_mass_top_selected_ttz->GetXaxis()->SetNdivisions(506);
   histo_mass_top_selected_ttz->GetXaxis()->SetLabelFont(42);
   histo_mass_top_selected_ttz->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_ttz->GetXaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_ttz->GetXaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_ttz->GetXaxis()->SetTitleFont(42);
   histo_mass_top_selected_ttz->GetYaxis()->SetTitle("Events");
   histo_mass_top_selected_ttz->GetYaxis()->SetNdivisions(506);
   histo_mass_top_selected_ttz->GetYaxis()->SetLabelFont(42);
   histo_mass_top_selected_ttz->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_ttz->GetYaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_ttz->GetYaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_ttz->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_ttz->GetYaxis()->SetTitleFont(42);
   histo_mass_top_selected_ttz->GetZaxis()->SetLabelFont(42);
   histo_mass_top_selected_ttz->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_ttz->GetZaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_ttz->GetZaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_ttz->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_ttz->GetZaxis()->SetTitleFont(42);
   histo_mass_top_selected_ttz->Draw("HIST");
	 histo_mass_top_selected_ttz->Draw("P SAME");

   TH1D *histo_mass_top_selected_tt = new TH1D("histo_mass_top_selected_tt","",50,0,500);
   histo_mass_top_selected_tt->SetBinContent(11,0.04026261);
   histo_mass_top_selected_tt->SetBinContent(13,0.6005076);
   histo_mass_top_selected_tt->SetBinContent(14,2.422067);
   histo_mass_top_selected_tt->SetBinContent(15,5.217522);
   histo_mass_top_selected_tt->SetBinContent(16,8.656176);
   histo_mass_top_selected_tt->SetBinContent(17,22.30296);
   histo_mass_top_selected_tt->SetBinContent(18,32.60129);
   histo_mass_top_selected_tt->SetBinContent(19,22.39809);
   histo_mass_top_selected_tt->SetBinContent(20,14.23982);
   histo_mass_top_selected_tt->SetBinContent(21,4.593514);
   histo_mass_top_selected_tt->SetBinContent(22,0.6810323);
   histo_mass_top_selected_tt->SetBinContent(24,2.236363);
   histo_mass_top_selected_tt->SetEntries(412);
   histo_mass_top_selected_tt->SetStats(0);

//    ci = TColor::GetColor("#ff0000");
//    histo_mass_top_selected_tt->SetLineColor(ci);
//    histo_mass_top_selected_tt->SetLineWidth(2);
//    histo_mass_top_selected_tt->SetMarkerSize(1.2);
	    histo_mass_top_selected_tt->SetLineColor(2);
   histo_mass_top_selected_tt->SetLineWidth(2);
	 histo_mass_top_selected_tt->SetLineStyle(3);
   histo_mass_top_selected_tt->SetMarkerSize(1.0);
	 histo_mass_top_selected_tt->SetMarkerStyle(24);
	 histo_mass_top_selected_tt->SetMarkerColor(2);
   histo_mass_top_selected_tt->GetXaxis()->SetNdivisions(506);
   histo_mass_top_selected_tt->GetXaxis()->SetLabelFont(42);
   histo_mass_top_selected_tt->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_tt->GetXaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_tt->GetXaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_tt->GetXaxis()->SetTitleFont(42);
   histo_mass_top_selected_tt->GetYaxis()->SetNdivisions(506);
   histo_mass_top_selected_tt->GetYaxis()->SetLabelFont(42);
   histo_mass_top_selected_tt->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_tt->GetYaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_tt->GetYaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_tt->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_tt->GetYaxis()->SetTitleFont(42);
   histo_mass_top_selected_tt->GetZaxis()->SetLabelFont(42);
   histo_mass_top_selected_tt->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_tt->GetZaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_tt->GetZaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_tt->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_tt->GetZaxis()->SetTitleFont(42);
   histo_mass_top_selected_tt->Draw("HIST SAME");

   TH1D *histo_mass_top_selected_ttbb = new TH1D("histo_mass_top_selected_ttbb","",50,0,500);
   histo_mass_top_selected_ttbb->SetBinContent(10,0.006279621);
   histo_mass_top_selected_ttbb->SetBinContent(11,0.1046203);
   histo_mass_top_selected_ttbb->SetBinContent(12,0.1607704);
   histo_mass_top_selected_ttbb->SetBinContent(13,0.7656101);
   histo_mass_top_selected_ttbb->SetBinContent(14,1.493845);
   histo_mass_top_selected_ttbb->SetBinContent(15,3.450299);
   histo_mass_top_selected_ttbb->SetBinContent(16,8.540467);
   histo_mass_top_selected_ttbb->SetBinContent(17,21.2465);
   histo_mass_top_selected_ttbb->SetBinContent(18,27.16921);
   histo_mass_top_selected_ttbb->SetBinContent(19,18.88464);
   histo_mass_top_selected_ttbb->SetBinContent(20,8.982747);
   histo_mass_top_selected_ttbb->SetBinContent(21,4.827502);
   histo_mass_top_selected_ttbb->SetBinContent(22,2.425354);
   histo_mass_top_selected_ttbb->SetBinContent(23,1.143631);
   histo_mass_top_selected_ttbb->SetBinContent(24,0.3879041);
   histo_mass_top_selected_ttbb->SetBinContent(25,0.3796653);
   histo_mass_top_selected_ttbb->SetBinContent(26,0.1705743);
   histo_mass_top_selected_ttbb->SetBinContent(27,0.002721735);
   histo_mass_top_selected_ttbb->SetBinContent(29,0.006279621);
   histo_mass_top_selected_ttbb->SetEntries(3113);
   histo_mass_top_selected_ttbb->SetStats(0);

//    ci = TColor::GetColor("#666666");
//    histo_mass_top_selected_ttbb->SetLineColor(ci);
//    histo_mass_top_selected_ttbb->SetLineWidth(2);
//    histo_mass_top_selected_ttbb->SetMarkerSize(1.2);
	    histo_mass_top_selected_ttbb->SetLineColor(kGreen+2); // was 13
   histo_mass_top_selected_ttbb->SetLineWidth(2);
	 histo_mass_top_selected_ttbb->SetLineStyle(7);
	 //histo_mass_top_selected_ttbb->SetFillColor(kGreen+2);
// 	 //histo_mass_top_selected_ttbb->SetFillStyle(3354);
   histo_mass_top_selected_ttbb->SetMarkerColor(kGreen+2);
   histo_mass_top_selected_ttbb->SetMarkerSize(1.5);
	 histo_mass_top_selected_ttbb->SetMarkerStyle(27);
	 //histo_mass_top_selected_ttbb->SetMarkerColor(1);
   histo_mass_top_selected_ttbb->GetXaxis()->SetNdivisions(506);
   histo_mass_top_selected_ttbb->GetXaxis()->SetLabelFont(42);
   histo_mass_top_selected_ttbb->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_ttbb->GetXaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_ttbb->GetXaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_ttbb->GetXaxis()->SetTitleFont(42);
   histo_mass_top_selected_ttbb->GetYaxis()->SetNdivisions(506);
   histo_mass_top_selected_ttbb->GetYaxis()->SetLabelFont(42);
   histo_mass_top_selected_ttbb->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_ttbb->GetYaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_ttbb->GetYaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_ttbb->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_ttbb->GetYaxis()->SetTitleFont(42);
   histo_mass_top_selected_ttbb->GetZaxis()->SetLabelFont(42);
   histo_mass_top_selected_ttbb->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_ttbb->GetZaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_ttbb->GetZaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_ttbb->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_ttbb->GetZaxis()->SetTitleFont(42);
   histo_mass_top_selected_ttbb->Draw("HIST SAME");
	 histo_mass_top_selected_ttbb->Draw("P SAME");

   TH1D *histo_mass_top_selected_other_tth = new TH1D("histo_mass_top_selected_other_tth","",50,0,500);
   histo_mass_top_selected_other_tth->SetBinContent(9,0.06040446);
   histo_mass_top_selected_other_tth->SetBinContent(11,0.08927713);
   histo_mass_top_selected_other_tth->SetBinContent(12,0.1946856);
   histo_mass_top_selected_other_tth->SetBinContent(13,0.1907578);
   histo_mass_top_selected_other_tth->SetBinContent(14,0.7815856);
   histo_mass_top_selected_other_tth->SetBinContent(15,1.151345);
   histo_mass_top_selected_other_tth->SetBinContent(16,3.568915);
   histo_mass_top_selected_other_tth->SetBinContent(17,6.871446);
   histo_mass_top_selected_other_tth->SetBinContent(18,8.698058);
   histo_mass_top_selected_other_tth->SetBinContent(19,6.181277);
   histo_mass_top_selected_other_tth->SetBinContent(20,3.804426);
   histo_mass_top_selected_other_tth->SetBinContent(21,1.500844);
   histo_mass_top_selected_other_tth->SetBinContent(22,0.6677433);
   histo_mass_top_selected_other_tth->SetBinContent(23,0.2894096);
   histo_mass_top_selected_other_tth->SetBinContent(24,0.3599525);
   histo_mass_top_selected_other_tth->SetBinContent(25,0.1659708);
   histo_mass_top_selected_other_tth->SetBinContent(27,0.03769303);
   histo_mass_top_selected_other_tth->SetBinContent(28,0.002794625);
   histo_mass_top_selected_other_tth->SetEntries(3301);
   histo_mass_top_selected_other_tth->SetStats(0);

//    ci = TColor::GetColor("#009900");
//    histo_mass_top_selected_other_tth->SetLineColor(ci);
//    histo_mass_top_selected_other_tth->SetLineWidth(2);
//    histo_mass_top_selected_other_tth->SetMarkerSize(1.2);
	    ci = TColor::GetColor("#00a30c");
   histo_mass_top_selected_other_tth->SetLineColor(4);
   histo_mass_top_selected_other_tth->SetLineWidth(2);
	 histo_mass_top_selected_other_tth->SetLineStyle(2);
	 //histo_mass_top_selected_other_tth->SetFillStyle(3003);
	 //histo_mass_top_selected_other_tth->SetFillColor(4);
   histo_mass_top_selected_other_tth->SetMarkerColor(3);
   histo_mass_top_selected_other_tth->SetMarkerSize(1.0);
	 histo_mass_top_selected_other_tth->SetMarkerColor(4);
	 histo_mass_top_selected_other_tth->SetMarkerStyle(4);
   histo_mass_top_selected_other_tth->GetXaxis()->SetNdivisions(506);
   histo_mass_top_selected_other_tth->GetXaxis()->SetLabelFont(42);
   histo_mass_top_selected_other_tth->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_other_tth->GetXaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_other_tth->GetXaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_other_tth->GetXaxis()->SetTitleFont(42);
   histo_mass_top_selected_other_tth->GetYaxis()->SetNdivisions(506);
   histo_mass_top_selected_other_tth->GetYaxis()->SetLabelFont(42);
   histo_mass_top_selected_other_tth->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_other_tth->GetYaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_other_tth->GetYaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_other_tth->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_other_tth->GetYaxis()->SetTitleFont(42);
   histo_mass_top_selected_other_tth->GetZaxis()->SetLabelFont(42);
   histo_mass_top_selected_other_tth->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_other_tth->GetZaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_other_tth->GetZaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_other_tth->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_other_tth->GetZaxis()->SetTitleFont(42);
   histo_mass_top_selected_other_tth->Draw("HIST SAME");
	 histo_mass_top_selected_other_tth->Draw("P SAME");

   TH1D *histo_mass_top_selected_signal = new TH1D("histo_mass_top_selected_signal","",50,0,500);
   histo_mass_top_selected_signal->SetBinContent(8,0.006042964);
   histo_mass_top_selected_signal->SetBinContent(9,0.00269025);
   histo_mass_top_selected_signal->SetBinContent(11,0.1981997);
   histo_mass_top_selected_signal->SetBinContent(12,0.4525713);
   histo_mass_top_selected_signal->SetBinContent(13,0.9697622);
   histo_mass_top_selected_signal->SetBinContent(14,2.452844);
   histo_mass_top_selected_signal->SetBinContent(15,5.237329);
   histo_mass_top_selected_signal->SetBinContent(16,15.54614);
   histo_mass_top_selected_signal->SetBinContent(17,38.92058);
   histo_mass_top_selected_signal->SetBinContent(18,58.7167);
   histo_mass_top_selected_signal->SetBinContent(19,38.10729);
   histo_mass_top_selected_signal->SetBinContent(20,18.32922);
   histo_mass_top_selected_signal->SetBinContent(21,6.493379);
   histo_mass_top_selected_signal->SetBinContent(22,2.982119);
   histo_mass_top_selected_signal->SetBinContent(23,1.457226);
   histo_mass_top_selected_signal->SetBinContent(24,0.7203538);
   histo_mass_top_selected_signal->SetBinContent(25,0.7049152);
   histo_mass_top_selected_signal->SetBinContent(26,0.1675676);
   histo_mass_top_selected_signal->SetBinContent(27,0.0787358);
   histo_mass_top_selected_signal->SetBinContent(28,0.0834513);
   histo_mass_top_selected_signal->SetBinContent(29,0.0053805);
   histo_mass_top_selected_signal->SetEntries(6023);
   histo_mass_top_selected_signal->SetStats(0);

//    ci = TColor::GetColor("#0000ff");
//    histo_mass_top_selected_signal->SetLineColor(ci);
//    histo_mass_top_selected_signal->SetLineWidth(0.5);
// 	 histo_mass_top_selected_signal->SetFillColor(ci);
// 	 histo_mass_top_selected_signal->SetFillStyle(4001);
//    histo_mass_top_selected_signal->SetMarkerSize(1.2);
	    ci = TColor::GetColor("#4600ff");
   histo_mass_top_selected_signal->SetLineColor(1);
   histo_mass_top_selected_signal->SetLineWidth(2);
	 //histo_mass_top_selected_signal->SetFillColor(4);
   histo_mass_top_selected_signal->SetMarkerColor(1);
	 histo_mass_top_selected_signal->SetFillStyle(3001);
   histo_mass_top_selected_signal->SetMarkerSize(1.0);
	 histo_mass_top_selected_signal->SetMarkerStyle(20);
   histo_mass_top_selected_signal->GetXaxis()->SetNdivisions(506);
   histo_mass_top_selected_signal->GetXaxis()->SetLabelFont(42);
   histo_mass_top_selected_signal->GetXaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_signal->GetXaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_signal->GetXaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_signal->GetXaxis()->SetTitleFont(42);
   histo_mass_top_selected_signal->GetYaxis()->SetNdivisions(506);
   histo_mass_top_selected_signal->GetYaxis()->SetLabelFont(42);
   histo_mass_top_selected_signal->GetYaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_signal->GetYaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_signal->GetYaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_signal->GetYaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_signal->GetYaxis()->SetTitleFont(42);
   histo_mass_top_selected_signal->GetZaxis()->SetLabelFont(42);
   histo_mass_top_selected_signal->GetZaxis()->SetLabelOffset(0.015);
   histo_mass_top_selected_signal->GetZaxis()->SetLabelSize(0.06);
   histo_mass_top_selected_signal->GetZaxis()->SetTitleSize(0.07);
   histo_mass_top_selected_signal->GetZaxis()->SetTitleOffset(1.1);
   histo_mass_top_selected_signal->GetZaxis()->SetTitleFont(42);
   histo_mass_top_selected_signal->Draw("HIST SAME");
   //TText *text = new TText(70,60,"(a)");
   //text->SetTextFont(42);
   //text->SetTextSize(0.1);
   //text->Draw();

   TLegend *leg = new TLegend(0.6,0.5,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(42);
   leg->SetTextSize(0.07385524);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("histo_mass_top_selected_tt","t#bar{t} x 0.5","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("histo_mass_top_selected_ttz","t#bar{t}Z","lp");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("histo_mass_top_selected_ttbb","t#bar{t}b#bar{b}","lp");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("histo_mass_top_selected_other_tth","other t#bar{t}H","lp");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("histo_mass_top_selected_signal","Signal","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1_n17->Modified();
   c1_n17->cd();
   c1_n17->SetSelected(c1_n17);
}


==> Figures/cutvariables_btag3.C <==
{
//=========Macro generated from canvas: c/c
//=========  (Wed Aug 20 11:42:45 2014) by ROOT version5.34/19
   TCanvas *c = new TCanvas("c", "c",1798,206,800,708);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
	// gStyle->SetHatchesSpacing(3);
   c->Range(-0.1905495,-0.02637362,1.08405,0.1590659);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(0);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.1494975);
   c->SetRightMargin(0.05025126);
   c->SetTopMargin(0.04888889);
   c->SetBottomMargin(0.1422222);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
	 //c->SetGrayscale(1);
   
   TH1F *sixf_ttbar = new TH1F("sixf_ttbar","Third higest b-tag value in an event",50,0,1);
   sixf_ttbar->SetBinContent(1,0.03715437);
   sixf_ttbar->SetBinContent(2,0.1116998);
   sixf_ttbar->SetBinContent(3,0.1183279);
   sixf_ttbar->SetBinContent(4,0.131761);
   sixf_ttbar->SetBinContent(5,0.08125879);
   sixf_ttbar->SetBinContent(6,0.06464935);
   sixf_ttbar->SetBinContent(7,0.05663965);
   sixf_ttbar->SetBinContent(8,0.04819167);
   sixf_ttbar->SetBinContent(9,0.04032678);
   sixf_ttbar->SetBinContent(10,0.03521394);
   sixf_ttbar->SetBinContent(11,0.03109417);
   sixf_ttbar->SetBinContent(12,0.02561189);
   sixf_ttbar->SetBinContent(13,0.02198986);
   sixf_ttbar->SetBinContent(14,0.0192873);
   sixf_ttbar->SetBinContent(15,0.01738638);
   sixf_ttbar->SetBinContent(16,0.01577538);
   sixf_ttbar->SetBinContent(17,0.01437134);
   sixf_ttbar->SetBinContent(18,0.01254764);
   sixf_ttbar->SetBinContent(19,0.01090221);
   sixf_ttbar->SetBinContent(20,0.009335896);
   sixf_ttbar->SetBinContent(21,0.008196862);
   sixf_ttbar->SetBinContent(22,0.007350941);
   sixf_ttbar->SetBinContent(23,0.006609601);
   sixf_ttbar->SetBinContent(24,0.005894573);
   sixf_ttbar->SetBinContent(25,0.005327447);
   sixf_ttbar->SetBinContent(26,0.00485377);
   sixf_ttbar->SetBinContent(27,0.004614879);
   sixf_ttbar->SetBinContent(28,0.004205117);
   sixf_ttbar->SetBinContent(29,0.003741579);
   sixf_ttbar->SetBinContent(30,0.003393097);
   sixf_ttbar->SetBinContent(31,0.003276325);
   sixf_ttbar->SetBinContent(32,0.002951237);
   sixf_ttbar->SetBinContent(33,0.002763074);
   sixf_ttbar->SetBinContent(34,0.002432126);
   sixf_ttbar->SetBinContent(35,0.002281324);
   sixf_ttbar->SetBinContent(36,0.002191433);
   sixf_ttbar->SetBinContent(37,0.002091667);
   sixf_ttbar->SetBinContent(38,0.002030253);
   sixf_ttbar->SetBinContent(39,0.001978677);
   sixf_ttbar->SetBinContent(40,0.00194883);
   sixf_ttbar->SetBinContent(41,0.001903375);
   sixf_ttbar->SetBinContent(42,0.001972969);
   sixf_ttbar->SetBinContent(43,0.001944576);
   sixf_ttbar->SetBinContent(44,0.002022448);
   sixf_ttbar->SetBinContent(45,0.002015193);
   sixf_ttbar->SetBinContent(46,0.001964863);
   sixf_ttbar->SetBinContent(47,0.002063394);
   sixf_ttbar->SetBinContent(48,0.001883563);
   sixf_ttbar->SetBinContent(49,0.001650547);
   sixf_ttbar->SetBinContent(50,0.0009208226);
   sixf_ttbar->SetMinimum(0);
   sixf_ttbar->SetMaximum(0.30);
   sixf_ttbar->SetEntries(1218130);
   sixf_ttbar->SetStats(0);
   sixf_ttbar->SetLineColor(2);
   sixf_ttbar->SetLineWidth(2);
	 sixf_ttbar->SetLineStyle(3);
   sixf_ttbar->SetMarkerSize(1.0);
	 sixf_ttbar->SetMarkerStyle(24);
	 sixf_ttbar->SetMarkerColor(2);
   sixf_ttbar->GetXaxis()->SetTitle("Third-highest b-tag");
   sixf_ttbar->GetXaxis()->SetRange(1,51);
   sixf_ttbar->GetXaxis()->SetLabelFont(42);
   sixf_ttbar->GetXaxis()->SetLabelSize(0.06);
   sixf_ttbar->GetXaxis()->SetTitleSize(0.06);
   sixf_ttbar->GetXaxis()->SetTitleFont(42);
   sixf_ttbar->GetYaxis()->SetTitle("Normalized");
   sixf_ttbar->GetYaxis()->SetLabelFont(42);
   sixf_ttbar->GetYaxis()->SetLabelSize(0.06);
   sixf_ttbar->GetYaxis()->SetTitleSize(0.06);
   sixf_ttbar->GetYaxis()->SetTitleOffset(1.3);
   sixf_ttbar->GetYaxis()->SetTitleFont(42);
   sixf_ttbar->GetZaxis()->SetLabelFont(42);
   sixf_ttbar->GetZaxis()->SetLabelSize(0.05);
   sixf_ttbar->GetZaxis()->SetTitleSize(0.075);
   sixf_ttbar->GetZaxis()->SetTitleFont(42);
	 sixf_ttbar->Rebin(2);
   sixf_ttbar->Draw("");
   
   TH1F *ttzallall = new TH1F("ttzallall","ttzallall",50,0,1);
   ttzallall->SetBinContent(1,0.01626314);
   ttzallall->SetBinContent(2,0.08157424);
   ttzallall->SetBinContent(3,0.09367575);
   ttzallall->SetBinContent(4,0.09548002);
   ttzallall->SetBinContent(5,0.06935044);
   ttzallall->SetBinContent(6,0.06055111);
   ttzallall->SetBinContent(7,0.05240488);
   ttzallall->SetBinContent(8,0.04503369);
   ttzallall->SetBinContent(9,0.0400148);
   ttzallall->SetBinContent(10,0.03470414);
   ttzallall->SetBinContent(11,0.02948753);
   ttzallall->SetBinContent(12,0.02582492);
   ttzallall->SetBinContent(13,0.02266022);
   ttzallall->SetBinContent(14,0.0205776);
   ttzallall->SetBinContent(15,0.01933905);
   ttzallall->SetBinContent(16,0.01638636);
   ttzallall->SetBinContent(17,0.01692298);
   ttzallall->SetBinContent(18,0.01282602);
   ttzallall->SetBinContent(19,0.01336696);
   ttzallall->SetBinContent(20,0.01142691);
   ttzallall->SetBinContent(21,0.009423306);
   ttzallall->SetBinContent(22,0.009633537);
   ttzallall->SetBinContent(23,0.00857923);
   ttzallall->SetBinContent(24,0.008645521);
   ttzallall->SetBinContent(25,0.008168137);
   ttzallall->SetBinContent(26,0.006783122);
   ttzallall->SetBinContent(27,0.006467671);
   ttzallall->SetBinContent(28,0.006255865);
   ttzallall->SetBinContent(29,0.005373067);
   ttzallall->SetBinContent(30,0.005670526);
   ttzallall->SetBinContent(31,0.004470909);
   ttzallall->SetBinContent(32,0.0049303);
   ttzallall->SetBinContent(33,0.004380946);
   ttzallall->SetBinContent(34,0.004616218);
   ttzallall->SetBinContent(35,0.004306239);
   ttzallall->SetBinContent(36,0.003440066);
   ttzallall->SetBinContent(37,0.004365689);
   ttzallall->SetBinContent(38,0.004367058);
   ttzallall->SetBinContent(39,0.004493006);
   ttzallall->SetBinContent(40,0.004728278);
   ttzallall->SetBinContent(41,0.005945887);
   ttzallall->SetBinContent(42,0.004635578);
   ttzallall->SetBinContent(43,0.006218512);
   ttzallall->SetBinContent(44,0.006435791);
   ttzallall->SetBinContent(45,0.008164033);
   ttzallall->SetBinContent(46,0.008742532);
   ttzallall->SetBinContent(47,0.01014985);
   ttzallall->SetBinContent(48,0.01463991);
   ttzallall->SetBinContent(49,0.01787659);
   ttzallall->SetBinContent(50,0.02022184);
   ttzallall->SetEntries(26977);
   ttzallall->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcf00");
	 ci = 1;
   //ttzallall->SetLineColor(ci);
   ttzallall->SetLineWidth(2);
	 ttzallall->SetLineColor(2);
	 ttzallall->SetLineStyle(4);
	 //ttzallall->SetFillColor(2);
	 //ttzallall->SetFillStyle(3345);
   ttzallall->SetMarkerColor(2);
   ttzallall->SetMarkerSize(1.0);
	 ttzallall->SetMarkerStyle(26);
	 ttzallall->SetMarkerColor(2);
   ttzallall->GetXaxis()->SetRange(1,51);
   ttzallall->GetXaxis()->SetLabelFont(42);
   ttzallall->GetXaxis()->SetLabelSize(0.05);
   ttzallall->GetXaxis()->SetTitleSize(0.075);
   ttzallall->GetXaxis()->SetTitleOffset(0.8);
   ttzallall->GetXaxis()->SetTitleFont(42);
   ttzallall->GetYaxis()->SetLabelFont(42);
   ttzallall->GetYaxis()->SetLabelSize(0.05);
   ttzallall->GetYaxis()->SetTitleSize(0.075);
   ttzallall->GetYaxis()->SetTitleOffset(0.8);
   ttzallall->GetYaxis()->SetTitleFont(42);
   ttzallall->GetZaxis()->SetLabelFont(42);
   ttzallall->GetZaxis()->SetLabelSize(0.05);
   ttzallall->GetZaxis()->SetTitleSize(0.075);
   ttzallall->GetZaxis()->SetTitleFont(42);
	 ttzallall->Rebin(2);
   ttzallall->Draw("same");
	 ttzallall->Draw("P same");
   
   TH1F *ttbb_all_all = new TH1F("ttbb_all_all","ttbb_all_all",50,0,1);
   ttbb_all_all->SetBinContent(1,0.000623582);
   ttbb_all_all->SetBinContent(2,0.005388871);
   ttbb_all_all->SetBinContent(3,0.009488986);
   ttbb_all_all->SetBinContent(4,0.01313872);
   ttbb_all_all->SetBinContent(5,0.0129072);
   ttbb_all_all->SetBinContent(6,0.01440581);
   ttbb_all_all->SetBinContent(7,0.01300667);
   ttbb_all_all->SetBinContent(8,0.013349);
   ttbb_all_all->SetBinContent(9,0.01481867);
   ttbb_all_all->SetBinContent(10,0.01547933);
   ttbb_all_all->SetBinContent(11,0.01572584);
   ttbb_all_all->SetBinContent(12,0.01434472);
   ttbb_all_all->SetBinContent(13,0.01456272);
   ttbb_all_all->SetBinContent(14,0.01393056);
   ttbb_all_all->SetBinContent(15,0.01482231);
   ttbb_all_all->SetBinContent(16,0.01575607);
   ttbb_all_all->SetBinContent(17,0.013567);
   ttbb_all_all->SetBinContent(18,0.01249841);
   ttbb_all_all->SetBinContent(19,0.01300987);
   ttbb_all_all->SetBinContent(20,0.01362531);
   ttbb_all_all->SetBinContent(21,0.01101523);
   ttbb_all_all->SetBinContent(22,0.0118536);
   ttbb_all_all->SetBinContent(23,0.01156915);
   ttbb_all_all->SetBinContent(24,0.01240709);
   ttbb_all_all->SetBinContent(25,0.01292756);
   ttbb_all_all->SetBinContent(26,0.01289048);
   ttbb_all_all->SetBinContent(27,0.01096766);
   ttbb_all_all->SetBinContent(28,0.01046668);
   ttbb_all_all->SetBinContent(29,0.01115629);
   ttbb_all_all->SetBinContent(30,0.0119029);
   ttbb_all_all->SetBinContent(31,0.0113625);
   ttbb_all_all->SetBinContent(32,0.01238222);
   ttbb_all_all->SetBinContent(33,0.01279915);
   ttbb_all_all->SetBinContent(34,0.0106774);
   ttbb_all_all->SetBinContent(35,0.01376056);
   ttbb_all_all->SetBinContent(36,0.01357064);
   ttbb_all_all->SetBinContent(37,0.01562767);
   ttbb_all_all->SetBinContent(38,0.01586646);
   ttbb_all_all->SetBinContent(39,0.01810121);
   ttbb_all_all->SetBinContent(40,0.01983819);
   ttbb_all_all->SetBinContent(41,0.02134131);
   ttbb_all_all->SetBinContent(42,0.02261014);
   ttbb_all_all->SetBinContent(43,0.02931006);
   ttbb_all_all->SetBinContent(44,0.03012037);
   ttbb_all_all->SetBinContent(45,0.03812933);
   ttbb_all_all->SetBinContent(46,0.04329565);
   ttbb_all_all->SetBinContent(47,0.05600614);
   ttbb_all_all->SetBinContent(48,0.06857628);
   ttbb_all_all->SetBinContent(49,0.08723818);
   ttbb_all_all->SetBinContent(50,0.08778024);
   ttbb_all_all->SetEntries(31600);
   ttbb_all_all->SetStats(0);
   ttbb_all_all->SetLineColor(kGreen+2); // was 13
   ttbb_all_all->SetLineWidth(2);
	 ttbb_all_all->SetLineStyle(7);
	 //ttbb_all_all->SetFillColor(kGreen+2);
// 	 //ttbb_all_all->SetFillStyle(3354);
   ttbb_all_all->SetMarkerColor(kGreen+2);
   ttbb_all_all->SetMarkerSize(1.5);
	 ttbb_all_all->SetMarkerStyle(27);
	 //ttbb_all_all->SetMarkerColor(1);
   ttbb_all_all->GetXaxis()->SetRange(1,51);
   ttbb_all_all->GetXaxis()->SetLabelFont(42);
   ttbb_all_all->GetXaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetXaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetXaxis()->SetTitleOffset(0.8);
   ttbb_all_all->GetXaxis()->SetTitleFont(42);
   ttbb_all_all->GetYaxis()->SetLabelFont(42);
   ttbb_all_all->GetYaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetYaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetYaxis()->SetTitleOffset(0.8);
   ttbb_all_all->GetYaxis()->SetTitleFont(42);
   ttbb_all_all->GetZaxis()->SetLabelFont(42);
   ttbb_all_all->GetZaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetZaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetZaxis()->SetTitleFont(42);
	 ttbb_all_all->Rebin(2);
	  ttbb_all_all->Draw("P same");
	 ttbb_all_all->Draw("same");
  
   
   TH1F *tthother = new TH1F("tthother","cut0",50,0,1);
   tthother->SetBinContent(1,0.01070852);
   tthother->SetBinContent(2,0.07159668);
   tthother->SetBinContent(3,0.08769277);
   tthother->SetBinContent(4,0.08471857);
   tthother->SetBinContent(5,0.07350025);
   tthother->SetBinContent(6,0.06626497);
   tthother->SetBinContent(7,0.06120113);
   tthother->SetBinContent(8,0.05208044);
   tthother->SetBinContent(9,0.0457721);
   tthother->SetBinContent(10,0.04203448);
   tthother->SetBinContent(11,0.03483791);
   tthother->SetBinContent(12,0.03279482);
   tthother->SetBinContent(13,0.02769186);
   tthother->SetBinContent(14,0.02639685);
   tthother->SetBinContent(15,0.02615889);
   tthother->SetBinContent(16,0.02335697);
   tthother->SetBinContent(17,0.02025888);
   tthother->SetBinContent(18,0.01922126);
   tthother->SetBinContent(19,0.0156861);
   tthother->SetBinContent(20,0.01275263);
   tthother->SetBinContent(21,0.01206692);
   tthother->SetBinContent(22,0.01311609);
   tthother->SetBinContent(23,0.01048639);
   tthother->SetBinContent(24,0.009751776);
   tthother->SetBinContent(25,0.00739095);
   tthother->SetBinContent(26,0.007738372);
   tthother->SetBinContent(27,0.006391157);
   tthother->SetBinContent(28,0.007660491);
   tthother->SetBinContent(29,0.005943157);
   tthother->SetBinContent(30,0.006693789);
   tthother->SetBinContent(31,0.0062514);
   tthother->SetBinContent(32,0.005702447);
   tthother->SetBinContent(33,0.004667807);
   tthother->SetBinContent(34,0.003777125);
   tthother->SetBinContent(35,0.004596577);
   tthother->SetBinContent(36,0.003328168);
   tthother->SetBinContent(37,0.003673784);
   tthother->SetBinContent(38,0.003400152);
   tthother->SetBinContent(39,0.002863651);
   tthother->SetBinContent(40,0.003282419);
   tthother->SetBinContent(41,0.003890383);
   tthother->SetBinContent(42,0.00358053);
   tthother->SetBinContent(43,0.002926475);
   tthother->SetBinContent(44,0.003648083);
   tthother->SetBinContent(45,0.003847464);
   tthother->SetBinContent(46,0.004141664);
   tthother->SetBinContent(47,0.004046405);
   tthother->SetBinContent(48,0.004073572);
   tthother->SetBinContent(49,0.004253799);
   tthother->SetBinContent(50,0.002082895);
   tthother->SetEntries(20978);
   tthother->SetStats(0);

   ci = TColor::GetColor("#00a30c");
   tthother->SetLineColor(4);
   tthother->SetLineWidth(2);
	 tthother->SetLineStyle(2);
	 //tthother->SetFillStyle(3003);
	 //tthother->SetFillColor(4);
   tthother->SetMarkerColor(3);
   tthother->SetMarkerSize(1.0);
	 tthother->SetMarkerColor(4);
	 tthother->SetMarkerStyle(4);
   tthother->GetXaxis()->SetRange(1,51);
   tthother->GetXaxis()->SetLabelFont(42);
   tthother->GetXaxis()->SetLabelSize(0.05);
   tthother->GetXaxis()->SetTitleSize(0.075);
   tthother->GetXaxis()->SetTitleOffset(0.8);
   tthother->GetXaxis()->SetTitleFont(42);
   tthother->GetYaxis()->SetLabelFont(42);
   tthother->GetYaxis()->SetLabelSize(0.05);
   tthother->GetYaxis()->SetTitleSize(0.075);
   tthother->GetYaxis()->SetTitleOffset(0.8);
   tthother->GetYaxis()->SetTitleFont(42);
   tthother->GetZaxis()->SetLabelFont(42);
   tthother->GetZaxis()->SetLabelSize(0.05);
   tthother->GetZaxis()->SetTitleSize(0.075);
   tthother->GetZaxis()->SetTitleFont(42);
	 tthother->Rebin(2);
	 tthother->Draw("same");
   tthother->Draw("P same");
   
   TH1F *tth6qhbb = new TH1F("tth6qhbb","tth6qhbb",50,0,1);
   tth6qhbb->SetBinContent(1,0.0002476896);
   tth6qhbb->SetBinContent(2,0.00223227);
   tth6qhbb->SetBinContent(3,0.004787883);
   tth6qhbb->SetBinContent(4,0.007032007);
   tth6qhbb->SetBinContent(5,0.007766032);
   tth6qhbb->SetBinContent(6,0.009196348);
   tth6qhbb->SetBinContent(7,0.00917164);
   tth6qhbb->SetBinContent(8,0.009239449);
   tth6qhbb->SetBinContent(9,0.01006665);
   tth6qhbb->SetBinContent(10,0.009312347);
   tth6qhbb->SetBinContent(11,0.01088017);
   tth6qhbb->SetBinContent(12,0.01056143);
   tth6qhbb->SetBinContent(13,0.01064012);
   tth6qhbb->SetBinContent(14,0.01075786);
   tth6qhbb->SetBinContent(15,0.01066925);
   tth6qhbb->SetBinContent(16,0.01088447);
   tth6qhbb->SetBinContent(17,0.0107605);
   tth6qhbb->SetBinContent(18,0.009826964);
   tth6qhbb->SetBinContent(19,0.01068701);
   tth6qhbb->SetBinContent(20,0.009717182);
   tth6qhbb->SetBinContent(21,0.01019297);
   tth6qhbb->SetBinContent(22,0.01036287);
   tth6qhbb->SetBinContent(23,0.009559477);
   tth6qhbb->SetBinContent(24,0.00891528);
   tth6qhbb->SetBinContent(25,0.009685802);
   tth6qhbb->SetBinContent(26,0.009723126);
   tth6qhbb->SetBinContent(27,0.009402636);
   tth6qhbb->SetBinContent(28,0.009855353);
   tth6qhbb->SetBinContent(29,0.01039451);
   tth6qhbb->SetBinContent(30,0.009512983);
   tth6qhbb->SetBinContent(31,0.01035272);
   tth6qhbb->SetBinContent(32,0.01064885);
   tth6qhbb->SetBinContent(33,0.01116006);
   tth6qhbb->SetBinContent(34,0.010615);
   tth6qhbb->SetBinContent(35,0.01198327);
   tth6qhbb->SetBinContent(36,0.01368215);
   tth6qhbb->SetBinContent(37,0.01419233);
   tth6qhbb->SetBinContent(38,0.0156344);
   tth6qhbb->SetBinContent(39,0.01713431);
   tth6qhbb->SetBinContent(40,0.02003285);
   tth6qhbb->SetBinContent(41,0.02144489);
   tth6qhbb->SetBinContent(42,0.02502605);
   tth6qhbb->SetBinContent(43,0.02943345);
   tth6qhbb->SetBinContent(44,0.03264724);
   tth6qhbb->SetBinContent(45,0.03999922);
   tth6qhbb->SetBinContent(46,0.04976216);
   tth6qhbb->SetBinContent(47,0.06466374);
   tth6qhbb->SetBinContent(48,0.0842545);
   tth6qhbb->SetBinContent(49,0.1201628);
   tth6qhbb->SetBinContent(50,0.1251277);
   tth6qhbb->SetEntries(45236);
   tth6qhbb->SetStats(0);

   ci = TColor::GetColor("#4600ff");
   tth6qhbb->SetLineColor(1);
   tth6qhbb->SetLineWidth(2);
	 //tth6qhbb->SetFillColor(4);
   tth6qhbb->SetMarkerColor(1);
	 tth6qhbb->SetFillStyle(3001);
   tth6qhbb->SetMarkerSize(1.0);
	 tth6qhbb->SetMarkerStyle(20);
   tth6qhbb->GetXaxis()->SetRange(1,51);
   tth6qhbb->GetXaxis()->SetLabelFont(42);
   tth6qhbb->GetXaxis()->SetLabelSize(0.05);
   tth6qhbb->GetXaxis()->SetTitleSize(0.075);
   tth6qhbb->GetXaxis()->SetTitleOffset(0.8);
   tth6qhbb->GetXaxis()->SetTitleFont(42);
   tth6qhbb->GetYaxis()->SetLabelFont(42);
   tth6qhbb->GetYaxis()->SetLabelSize(0.05);
   tth6qhbb->GetYaxis()->SetTitleSize(0.075);
   tth6qhbb->GetYaxis()->SetTitleOffset(0.8);
   tth6qhbb->GetYaxis()->SetTitleFont(42);
   tth6qhbb->GetZaxis()->SetLabelFont(42);
   tth6qhbb->GetZaxis()->SetLabelSize(0.05);
   tth6qhbb->GetZaxis()->SetTitleSize(0.075);
   tth6qhbb->GetZaxis()->SetTitleFont(42);
	 tth6qhbb->Rebin(2);
   tth6qhbb->Draw("same");
   
  /* TH1F *sixf_ttbar__1__1__1__1__1 = new TH1F("sixf_ttbar__1__1__1__1__1","Third higest b-tag value in an event",100,0,1);
   sixf_ttbar__1__1__1__1__1->SetBinContent(1,0.002280473);
   sixf_ttbar__1__1__1__1__1->SetBinContent(2,0.0348739);
   sixf_ttbar__1__1__1__1__1->SetBinContent(3,0.05776752);
   sixf_ttbar__1__1__1__1__1->SetBinContent(4,0.05393233);
   sixf_ttbar__1__1__1__1__1->SetBinContent(5,0.06100176);
   sixf_ttbar__1__1__1__1__1->SetBinContent(6,0.05732615);
   sixf_ttbar__1__1__1__1__1->SetBinContent(7,0.0664292);
   sixf_ttbar__1__1__1__1__1->SetBinContent(8,0.06533185);
   sixf_ttbar__1__1__1__1__1->SetBinContent(9,0.04451985);
   sixf_ttbar__1__1__1__1__1->SetBinContent(10,0.03673894);
   sixf_ttbar__1__1__1__1__1->SetBinContent(11,0.03386248);
   sixf_ttbar__1__1__1__1__1->SetBinContent(12,0.03078687);
   sixf_ttbar__1__1__1__1__1->SetBinContent(13,0.02949026);
   sixf_ttbar__1__1__1__1__1->SetBinContent(14,0.02714939);
   sixf_ttbar__1__1__1__1__1->SetBinContent(15,0.02519649);
   sixf_ttbar__1__1__1__1__1->SetBinContent(16,0.02299518);
   sixf_ttbar__1__1__1__1__1->SetBinContent(17,0.02106822);
   sixf_ttbar__1__1__1__1__1->SetBinContent(18,0.01925856);
   sixf_ttbar__1__1__1__1__1->SetBinContent(19,0.01838993);
   sixf_ttbar__1__1__1__1__1->SetBinContent(20,0.01682401);
   sixf_ttbar__1__1__1__1__1->SetBinContent(21,0.01583097);
   sixf_ttbar__1__1__1__1__1->SetBinContent(22,0.0152632);
   sixf_ttbar__1__1__1__1__1->SetBinContent(23,0.01321206);
   sixf_ttbar__1__1__1__1__1->SetBinContent(24,0.01239983);
   sixf_ttbar__1__1__1__1__1->SetBinContent(25,0.01139639);
   sixf_ttbar__1__1__1__1__1->SetBinContent(26,0.01059347);
   sixf_ttbar__1__1__1__1__1->SetBinContent(27,0.009840554);
   sixf_ttbar__1__1__1__1__1->SetBinContent(28,0.009446744);
   sixf_ttbar__1__1__1__1__1->SetBinContent(29,0.008793244);
   sixf_ttbar__1__1__1__1__1->SetBinContent(30,0.008593138);
   sixf_ttbar__1__1__1__1__1->SetBinContent(31,0.008070648);
   sixf_ttbar__1__1__1__1__1->SetBinContent(32,0.007704737);
   sixf_ttbar__1__1__1__1__1->SetBinContent(33,0.0074041);
   sixf_ttbar__1__1__1__1__1->SetBinContent(34,0.006967237);
   sixf_ttbar__1__1__1__1__1->SetBinContent(35,0.006452573);
   sixf_ttbar__1__1__1__1__1->SetBinContent(36,0.006095069);
   sixf_ttbar__1__1__1__1__1->SetBinContent(37,0.005586053);
   sixf_ttbar__1__1__1__1__1->SetBinContent(38,0.005316158);
   sixf_ttbar__1__1__1__1__1->SetBinContent(39,0.004850514);
   sixf_ttbar__1__1__1__1__1->SetBinContent(40,0.004485382);
   sixf_ttbar__1__1__1__1__1->SetBinContent(41,0.004284696);
   sixf_ttbar__1__1__1__1__1->SetBinContent(42,0.003912166);
   sixf_ttbar__1__1__1__1__1->SetBinContent(43,0.003778853);
   sixf_ttbar__1__1__1__1__1->SetBinContent(44,0.003572088);
   sixf_ttbar__1__1__1__1__1->SetBinContent(45,0.003414377);
   sixf_ttbar__1__1__1__1__1->SetBinContent(46,0.003195224);
   sixf_ttbar__1__1__1__1__1->SetBinContent(47,0.002998408);
   sixf_ttbar__1__1__1__1__1->SetBinContent(48,0.002896165);
   sixf_ttbar__1__1__1__1__1->SetBinContent(49,0.002692827);
   sixf_ttbar__1__1__1__1__1->SetBinContent(50,0.00263462);
   sixf_ttbar__1__1__1__1__1->SetBinContent(51,0.002429995);
   sixf_ttbar__1__1__1__1__1->SetBinContent(52,0.002423775);
   sixf_ttbar__1__1__1__1__1->SetBinContent(53,0.002347022);
   sixf_ttbar__1__1__1__1__1->SetBinContent(54,0.002267857);
   sixf_ttbar__1__1__1__1__1->SetBinContent(55,0.002092121);
   sixf_ttbar__1__1__1__1__1->SetBinContent(56,0.002112996);
   sixf_ttbar__1__1__1__1__1->SetBinContent(57,0.001898253);
   sixf_ttbar__1__1__1__1__1->SetBinContent(58,0.001843326);
   sixf_ttbar__1__1__1__1__1->SetBinContent(59,0.001772945);
   sixf_ttbar__1__1__1__1__1->SetBinContent(60,0.001620152);
   sixf_ttbar__1__1__1__1__1->SetBinContent(61,0.001690293);
   sixf_ttbar__1__1__1__1__1->SetBinContent(62,0.001586032);
   sixf_ttbar__1__1__1__1__1->SetBinContent(63,0.001474736);
   sixf_ttbar__1__1__1__1__1->SetBinContent(64,0.001476501);
   sixf_ttbar__1__1__1__1__1->SetBinContent(65,0.001470224);
   sixf_ttbar__1__1__1__1__1->SetBinContent(66,0.00129285);
   sixf_ttbar__1__1__1__1__1->SetBinContent(67,0.001253214);
   sixf_ttbar__1__1__1__1__1->SetBinContent(68,0.001178912);
   sixf_ttbar__1__1__1__1__1->SetBinContent(69,0.001144647);
   sixf_ttbar__1__1__1__1__1->SetBinContent(70,0.001136677);
   sixf_ttbar__1__1__1__1__1->SetBinContent(71,0.001090367);
   sixf_ttbar__1__1__1__1__1->SetBinContent(72,0.001101066);
   sixf_ttbar__1__1__1__1__1->SetBinContent(73,0.001074099);
   sixf_ttbar__1__1__1__1__1->SetBinContent(74,0.001017568);
   sixf_ttbar__1__1__1__1__1->SetBinContent(75,0.00103479);
   sixf_ttbar__1__1__1__1__1->SetBinContent(76,0.0009954631);
   sixf_ttbar__1__1__1__1__1->SetBinContent(77,0.001000724);
   sixf_ttbar__1__1__1__1__1->SetBinContent(78,0.0009779525);
   sixf_ttbar__1__1__1__1__1->SetBinContent(79,0.0009676975);
   sixf_ttbar__1__1__1__1__1->SetBinContent(80,0.0009811324);
   sixf_ttbar__1__1__1__1__1->SetBinContent(81,0.0009526287);
   sixf_ttbar__1__1__1__1__1->SetBinContent(82,0.0009507464);
   sixf_ttbar__1__1__1__1__1->SetBinContent(83,0.0009942931);
   sixf_ttbar__1__1__1__1__1->SetBinContent(84,0.000978676);
   sixf_ttbar__1__1__1__1__1->SetBinContent(85,0.0009777636);
   sixf_ttbar__1__1__1__1__1->SetBinContent(86,0.0009668129);
   sixf_ttbar__1__1__1__1__1->SetBinContent(87,0.0009672501);
   sixf_ttbar__1__1__1__1__1->SetBinContent(88,0.001055198);
   sixf_ttbar__1__1__1__1__1->SetBinContent(89,0.0009868244);
   sixf_ttbar__1__1__1__1__1->SetBinContent(90,0.001028369);
   sixf_ttbar__1__1__1__1__1->SetBinContent(91,0.0009614877);
   sixf_ttbar__1__1__1__1__1->SetBinContent(92,0.001003375);
   sixf_ttbar__1__1__1__1__1->SetBinContent(93,0.001006998);
   sixf_ttbar__1__1__1__1__1->SetBinContent(94,0.001056396);
   sixf_ttbar__1__1__1__1__1->SetBinContent(95,0.000974109);
   sixf_ttbar__1__1__1__1__1->SetBinContent(96,0.0009094539);
   sixf_ttbar__1__1__1__1__1->SetBinContent(97,0.0008151834);
   sixf_ttbar__1__1__1__1__1->SetBinContent(98,0.0008353633);
   sixf_ttbar__1__1__1__1__1->SetBinContent(99,0.000657631);
   sixf_ttbar__1__1__1__1__1->SetBinContent(100,0.0002631916);
   sixf_ttbar__1__1__1__1__1->SetMinimum(1e-05);
   sixf_ttbar__1__1__1__1__1->SetMaximum(0.575);
   sixf_ttbar__1__1__1__1__1->SetEntries(1218130);
   sixf_ttbar__1__1__1__1__1->SetDirectory(0);
   sixf_ttbar__1__1__1__1__1->SetStats(0);

   ci = TColor::GetColor("#000099");
   sixf_ttbar__1__1__1__1__1->SetLineColor(ci);
   sixf_ttbar__1__1__1__1__1->SetLineWidth(2);
   sixf_ttbar__1__1__1__1__1->SetMarkerSize(0.5);
   sixf_ttbar__1__1__1__1__1->GetXaxis()->SetTitle("b-tag_{3}");
   sixf_ttbar__1__1__1__1__1->GetXaxis()->SetRange(1,101);
   sixf_ttbar__1__1__1__1__1->GetXaxis()->SetLabelFont(42);
   sixf_ttbar__1__1__1__1__1->GetXaxis()->SetLabelSize(0.05);
   sixf_ttbar__1__1__1__1__1->GetXaxis()->SetTitleSize(0.075);
   sixf_ttbar__1__1__1__1__1->GetXaxis()->SetTitleOffset(0.8);
   sixf_ttbar__1__1__1__1__1->GetXaxis()->SetTitleFont(42);
   sixf_ttbar__1__1__1__1__1->GetYaxis()->SetTitle("Normalised");
   sixf_ttbar__1__1__1__1__1->GetYaxis()->SetLabelFont(42);
   sixf_ttbar__1__1__1__1__1->GetYaxis()->SetLabelSize(0.05);
   sixf_ttbar__1__1__1__1__1->GetYaxis()->SetTitleSize(0.075);
   sixf_ttbar__1__1__1__1__1->GetYaxis()->SetTitleOffset(0.8);
   sixf_ttbar__1__1__1__1__1->GetYaxis()->SetTitleFont(42);
   sixf_ttbar__1__1__1__1__1->GetZaxis()->SetLabelFont(42);
   sixf_ttbar__1__1__1__1__1->GetZaxis()->SetLabelSize(0.05);
   sixf_ttbar__1__1__1__1__1->GetZaxis()->SetTitleSize(0.075);
   sixf_ttbar__1__1__1__1__1->GetZaxis()->SetTitleFont(42);
   sixf_ttbar__1__1__1__1__1->Draw("sameaxis");*/
   TLatex *   tex = new TLatex(0.2,0.88,"(a)");
tex->SetNDC();
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
  // tex->Draw();
   
   //TLegend *leg = new TLegend(0.4170854,0.379616,0.7713568,0.8685377,NULL,"brNDC");
	 TLegend *leg = new TLegend(0.6,0.5,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.07385524);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("sixf_ttbar","t#bar{t}","l");
//    entry->SetLineColor(2);
//    entry->SetLineStyle(1);
//    entry->SetLineWidth(2);
//    entry->SetMarkerColor(1);
//    entry->SetMarkerStyle(21);
//    entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ttzallall","t#bar{t}Z","lp");

   ci = TColor::GetColor("#ffcf00");
//    entry->SetLineColor(ci);
//    entry->SetLineStyle(1);
//    entry->SetLineWidth(2);
//    entry->SetMarkerColor(1);
//    entry->SetMarkerStyle(21);
//    entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("ttbb_all_all","t#bar{t}b#bar{b}","lp");
   entry->SetLineColor(13);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("tthother","other t#bar{t}H","lp");

   ci = TColor::GetColor("#00a30c");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("tth6qhbb","Signal","l");

   ci = TColor::GetColor("#4600ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Figures/cutvariables_btag4.C <==
{
//=========Macro generated from canvas: c/c
//=========  (Fri Apr 18 16:42:14 2014) by ROOT version5.34/06
   TCanvas *c = new TCanvas("c", "c",18,40,800,494);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->Range(-0.1875,-5.822659,1.0625,0.05347451);
   c->SetFillColor(0);
   c->SetBorderSize(0);
   c->SetLogy();
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.14);
   
   TH1F *6f_ttbar = new TH1F("6f_ttbar","Fourth higest b-tag value in an event",100,0,1);
   6f_ttbar->SetBinContent(1,0.01394445);
   6f_ttbar->SetBinContent(2,0.1553349);
   6f_ttbar->SetBinContent(3,0.1554541);
   6f_ttbar->SetBinContent(4,0.1110224);
   6f_ttbar->SetBinContent(5,0.1003918);
   6f_ttbar->SetBinContent(6,0.07908148);
   6f_ttbar->SetBinContent(7,0.07608093);
   6f_ttbar->SetBinContent(8,0.06220119);
   6f_ttbar->SetBinContent(9,0.03701626);
   6f_ttbar->SetBinContent(10,0.02777521);
   6f_ttbar->SetBinContent(11,0.02340322);
   6f_ttbar->SetBinContent(12,0.01985129);
   6f_ttbar->SetBinContent(13,0.01708042);
   6f_ttbar->SetBinContent(14,0.01479621);
   6f_ttbar->SetBinContent(15,0.01253429);
   6f_ttbar->SetBinContent(16,0.01089176);
   6f_ttbar->SetBinContent(17,0.009133784);
   6f_ttbar->SetBinContent(18,0.007848036);
   6f_ttbar->SetBinContent(19,0.007134185);
   6f_ttbar->SetBinContent(20,0.006255177);
   6f_ttbar->SetBinContent(21,0.005575327);
   6f_ttbar->SetBinContent(22,0.005043994);
   6f_ttbar->SetBinContent(23,0.004096573);
   6f_ttbar->SetBinContent(24,0.0034422);
   6f_ttbar->SetBinContent(25,0.003127349);
   6f_ttbar->SetBinContent(26,0.002679796);
   6f_ttbar->SetBinContent(27,0.002443228);
   6f_ttbar->SetBinContent(28,0.00218957);
   6f_ttbar->SetBinContent(29,0.002043683);
   6f_ttbar->SetBinContent(30,0.001851368);
   6f_ttbar->SetBinContent(31,0.001716009);
   6f_ttbar->SetBinContent(32,0.001538062);
   6f_ttbar->SetBinContent(33,0.001371981);
   6f_ttbar->SetBinContent(34,0.001250285);
   6f_ttbar->SetBinContent(35,0.001063533);
   6f_ttbar->SetBinContent(36,0.0009614652);
   6f_ttbar->SetBinContent(37,0.0008862738);
   6f_ttbar->SetBinContent(38,0.0007886399);
   6f_ttbar->SetBinContent(39,0.0006533648);
   6f_ttbar->SetBinContent(40,0.000673852);
   6f_ttbar->SetBinContent(41,0.0006020875);
   6f_ttbar->SetBinContent(42,0.0005478183);
   6f_ttbar->SetBinContent(43,0.0005023826);
   6f_ttbar->SetBinContent(44,0.0004551795);
   6f_ttbar->SetBinContent(45,0.0004278911);
   6f_ttbar->SetBinContent(46,0.0003896377);
   6f_ttbar->SetBinContent(47,0.0003331955);
   6f_ttbar->SetBinContent(48,0.0003292335);
   6f_ttbar->SetBinContent(49,0.0003059173);
   6f_ttbar->SetBinContent(50,0.0002683816);
   6f_ttbar->SetBinContent(51,0.0002415911);
   6f_ttbar->SetBinContent(52,0.0002361472);
   6f_ttbar->SetBinContent(53,0.0002250963);
   6f_ttbar->SetBinContent(54,0.0001975598);
   6f_ttbar->SetBinContent(55,0.0002201513);
   6f_ttbar->SetBinContent(56,0.000201947);
   6f_ttbar->SetBinContent(57,0.0001739345);
   6f_ttbar->SetBinContent(58,0.0001609558);
   6f_ttbar->SetBinContent(59,0.000146401);
   6f_ttbar->SetBinContent(60,0.0001627871);
   6f_ttbar->SetBinContent(61,0.0001414725);
   6f_ttbar->SetBinContent(62,0.0001486556);
   6f_ttbar->SetBinContent(63,0.0001266936);
   6f_ttbar->SetBinContent(64,0.0001254813);
   6f_ttbar->SetBinContent(65,0.0001204233);
   6f_ttbar->SetBinContent(66,0.0001253721);
   6f_ttbar->SetBinContent(67,9.924759e-05);
   6f_ttbar->SetBinContent(68,9.050625e-05);
   6f_ttbar->SetBinContent(69,8.818477e-05);
   6f_ttbar->SetBinContent(70,9.282254e-05);
   6f_ttbar->SetBinContent(71,9.662635e-05);
   6f_ttbar->SetBinContent(72,0.0001006492);
   6f_ttbar->SetBinContent(73,7.902825e-05);
   6f_ttbar->SetBinContent(74,7.85659e-05);
   6f_ttbar->SetBinContent(75,8.763356e-05);
   6f_ttbar->SetBinContent(76,7.831363e-05);
   6f_ttbar->SetBinContent(77,8.212517e-05);
   6f_ttbar->SetBinContent(78,7.081871e-05);
   6f_ttbar->SetBinContent(79,7.322865e-05);
   6f_ttbar->SetBinContent(80,7.589042e-05);
   6f_ttbar->SetBinContent(81,7.873304e-05);
   6f_ttbar->SetBinContent(82,8.092878e-05);
   6f_ttbar->SetBinContent(83,6.770934e-05);
   6f_ttbar->SetBinContent(84,7.471022e-05);
   6f_ttbar->SetBinContent(85,6.385707e-05);
   6f_ttbar->SetBinContent(86,5.873511e-05);
   6f_ttbar->SetBinContent(87,6.987159e-05);
   6f_ttbar->SetBinContent(88,7.487829e-05);
   6f_ttbar->SetBinContent(89,7.017998e-05);
   6f_ttbar->SetBinContent(90,7.474051e-05);
   6f_ttbar->SetBinContent(91,6.375142e-05);
   6f_ttbar->SetBinContent(92,6.418811e-05);
   6f_ttbar->SetBinContent(93,6.748318e-05);
   6f_ttbar->SetBinContent(94,7.656347e-05);
   6f_ttbar->SetBinContent(95,6.968865e-05);
   6f_ttbar->SetBinContent(96,4.740015e-05);
   6f_ttbar->SetBinContent(97,5.751815e-05);
   6f_ttbar->SetBinContent(98,5.880031e-05);
   6f_ttbar->SetBinContent(99,3.507337e-05);
   6f_ttbar->SetBinContent(100,7.517276e-06);
   6f_ttbar->SetMinimum(1e-05);
   6f_ttbar->SetMaximum(0.575);
   6f_ttbar->SetEntries(1218130);
   6f_ttbar->SetStats(0);
   6f_ttbar->SetMarkerSize(0.5);
   6f_ttbar->GetXaxis()->SetTitle("b-tag_{4}");
   6f_ttbar->GetXaxis()->SetRange(1,100);
   6f_ttbar->GetXaxis()->SetLabelFont(82);
   6f_ttbar->GetXaxis()->SetLabelSize(0.05);
   6f_ttbar->GetXaxis()->SetTitleSize(0.075);
   6f_ttbar->GetXaxis()->SetTitleOffset(0.8);
   6f_ttbar->GetXaxis()->SetTitleFont(82);
   6f_ttbar->GetYaxis()->SetTitle("Normalised");
   6f_ttbar->GetYaxis()->SetLabelFont(82);
   6f_ttbar->GetYaxis()->SetLabelSize(0.05);
   6f_ttbar->GetYaxis()->SetTitleSize(0.075);
   6f_ttbar->GetYaxis()->SetTitleOffset(0.8);
   6f_ttbar->GetYaxis()->SetTitleFont(82);
   6f_ttbar->GetZaxis()->SetLabelFont(82);
   6f_ttbar->GetZaxis()->SetLabelSize(0.05);
   6f_ttbar->GetZaxis()->SetTitleSize(0.075);
   6f_ttbar->GetZaxis()->SetTitleFont(82);
   6f_ttbar->Draw("");
   
   TH1F *tth-ln4q-hbb = new TH1F("tth-ln4q-hbb","tth-ln4q-hbb",100,0,1);
   tth-ln4q-hbb->SetBinContent(1,3.918861e-05);
   tth-ln4q-hbb->SetBinContent(2,0.00840073);
   tth-ln4q-hbb->SetBinContent(3,0.0160932);
   tth-ln4q-hbb->SetBinContent(4,0.01809829);
   tth-ln4q-hbb->SetBinContent(5,0.02093852);
   tth-ln4q-hbb->SetBinContent(6,0.02023026);
   tth-ln4q-hbb->SetBinContent(7,0.02160472);
   tth-ln4q-hbb->SetBinContent(8,0.02219219);
   tth-ln4q-hbb->SetBinContent(9,0.01981502);
   tth-ln4q-hbb->SetBinContent(10,0.02100037);
   tth-ln4q-hbb->SetBinContent(11,0.02012528);
   tth-ln4q-hbb->SetBinContent(12,0.01831364);
   tth-ln4q-hbb->SetBinContent(13,0.01847651);
   tth-ln4q-hbb->SetBinContent(14,0.01711137);
   tth-ln4q-hbb->SetBinContent(15,0.01496356);
   tth-ln4q-hbb->SetBinContent(16,0.01696432);
   tth-ln4q-hbb->SetBinContent(17,0.01534501);
   tth-ln4q-hbb->SetBinContent(18,0.01422258);
   tth-ln4q-hbb->SetBinContent(19,0.01464035);
   tth-ln4q-hbb->SetBinContent(20,0.01426537);
   tth-ln4q-hbb->SetBinContent(21,0.01446418);
   tth-ln4q-hbb->SetBinContent(22,0.01347799);
   tth-ln4q-hbb->SetBinContent(23,0.01340932);
   tth-ln4q-hbb->SetBinContent(24,0.01323962);
   tth-ln4q-hbb->SetBinContent(25,0.01257989);
   tth-ln4q-hbb->SetBinContent(26,0.01183853);
   tth-ln4q-hbb->SetBinContent(27,0.01092786);
   tth-ln4q-hbb->SetBinContent(28,0.01183567);
   tth-ln4q-hbb->SetBinContent(29,0.01097065);
   tth-ln4q-hbb->SetBinContent(30,0.01055898);
   tth-ln4q-hbb->SetBinContent(31,0.01099329);
   tth-ln4q-hbb->SetBinContent(32,0.01046406);
   tth-ln4q-hbb->SetBinContent(33,0.009249576);
   tth-ln4q-hbb->SetBinContent(34,0.008260516);
   tth-ln4q-hbb->SetBinContent(35,0.008913419);
   tth-ln4q-hbb->SetBinContent(36,0.00918414);
   tth-ln4q-hbb->SetBinContent(37,0.009171564);
   tth-ln4q-hbb->SetBinContent(38,0.008525132);
   tth-ln4q-hbb->SetBinContent(39,0.008851218);
   tth-ln4q-hbb->SetBinContent(40,0.00813288);
   tth-ln4q-hbb->SetBinContent(41,0.006863028);
   tth-ln4q-hbb->SetBinContent(42,0.006902216);
   tth-ln4q-hbb->SetBinContent(43,0.006751931);
   tth-ln4q-hbb->SetBinContent(44,0.005978228);
   tth-ln4q-hbb->SetBinContent(45,0.006396363);
   tth-ln4q-hbb->SetBinContent(46,0.006376586);
   tth-ln4q-hbb->SetBinContent(47,0.006461434);
   tth-ln4q-hbb->SetBinContent(48,0.006063076);
   tth-ln4q-hbb->SetBinContent(49,0.006389893);
   tth-ln4q-hbb->SetBinContent(50,0.005723318);
   tth-ln4q-hbb->SetBinContent(51,0.005909556);
   tth-ln4q-hbb->SetBinContent(52,0.005577);
   tth-ln4q-hbb->SetBinContent(53,0.006082853);
   tth-ln4q-hbb->SetBinContent(54,0.005926098);
   tth-ln4q-hbb->SetBinContent(55,0.005396867);
   tth-ln4q-hbb->SetBinContent(56,0.00485506);
   tth-ln4q-hbb->SetBinContent(57,0.006023887);
   tth-ln4q-hbb->SetBinContent(58,0.005870367);
   tth-ln4q-hbb->SetBinContent(59,0.005566929);
   tth-ln4q-hbb->SetBinContent(60,0.005236876);
   tth-ln4q-hbb->SetBinContent(61,0.005299078);
   tth-ln4q-hbb->SetBinContent(62,0.005295842);
   tth-ln4q-hbb->SetBinContent(63,0.005550386);
   tth-ln4q-hbb->SetBinContent(64,0.005292607);
   tth-ln4q-hbb->SetBinContent(65,0.005475244);
   tth-ln4q-hbb->SetBinContent(66,0.004763742);
   tth-ln4q-hbb->SetBinContent(67,0.004159371);
   tth-ln4q-hbb->SetBinContent(68,0.005233641);
   tth-ln4q-hbb->SetBinContent(69,0.004995273);
   tth-ln4q-hbb->SetBinContent(70,0.005103134);
   tth-ln4q-hbb->SetBinContent(71,0.004727788);
   tth-ln4q-hbb->SetBinContent(72,0.005266725);
   tth-ln4q-hbb->SetBinContent(73,0.005883308);
   tth-ln4q-hbb->SetBinContent(74,0.005063945);
   tth-ln4q-hbb->SetBinContent(75,0.006216596);
   tth-ln4q-hbb->SetBinContent(76,0.007140584);
   tth-ln4q-hbb->SetBinContent(77,0.006781415);
   tth-ln4q-hbb->SetBinContent(78,0.006467904);
   tth-ln4q-hbb->SetBinContent(79,0.006755533);
   tth-ln4q-hbb->SetBinContent(80,0.007117571);
   tth-ln4q-hbb->SetBinContent(81,0.007104997);
   tth-ln4q-hbb->SetBinContent(82,0.00735594);
   tth-ln4q-hbb->SetBinContent(83,0.00761085);
   tth-ln4q-hbb->SetBinContent(84,0.0102354);
   tth-ln4q-hbb->SetBinContent(85,0.008185375);
   tth-ln4q-hbb->SetBinContent(86,0.009474636);
   tth-ln4q-hbb->SetBinContent(87,0.008430213);
   tth-ln4q-hbb->SetBinContent(88,0.01023577);
   tth-ln4q-hbb->SetBinContent(89,0.0104806);
   tth-ln4q-hbb->SetBinContent(90,0.01075492);
   tth-ln4q-hbb->SetBinContent(91,0.01213947);
   tth-ln4q-hbb->SetBinContent(92,0.01167244);
   tth-ln4q-hbb->SetBinContent(93,0.01190721);
   tth-ln4q-hbb->SetBinContent(94,0.0126029);
   tth-ln4q-hbb->SetBinContent(95,0.01288082);
   tth-ln4q-hbb->SetBinContent(96,0.0170366);
   tth-ln4q-hbb->SetBinContent(97,0.01636105);
   tth-ln4q-hbb->SetBinContent(98,0.01725879);
   tth-ln4q-hbb->SetBinContent(99,0.01410141);
   tth-ln4q-hbb->SetBinContent(100,0.003340373);
   tth-ln4q-hbb->SetEntries(24914);
   tth-ln4q-hbb->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   tth-ln4q-hbb->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   tth-ln4q-hbb->SetMarkerColor(ci);
   tth-ln4q-hbb->SetMarkerSize(0.5);
   tth-ln4q-hbb->GetXaxis()->SetRange(1,100);
   tth-ln4q-hbb->GetXaxis()->SetLabelFont(82);
   tth-ln4q-hbb->GetXaxis()->SetLabelSize(0.05);
   tth-ln4q-hbb->GetXaxis()->SetTitleSize(0.075);
   tth-ln4q-hbb->GetXaxis()->SetTitleOffset(0.8);
   tth-ln4q-hbb->GetXaxis()->SetTitleFont(82);
   tth-ln4q-hbb->GetYaxis()->SetLabelFont(82);
   tth-ln4q-hbb->GetYaxis()->SetLabelSize(0.05);
   tth-ln4q-hbb->GetYaxis()->SetTitleSize(0.075);
   tth-ln4q-hbb->GetYaxis()->SetTitleOffset(0.8);
   tth-ln4q-hbb->GetYaxis()->SetTitleFont(82);
   tth-ln4q-hbb->GetZaxis()->SetLabelFont(82);
   tth-ln4q-hbb->GetZaxis()->SetLabelSize(0.05);
   tth-ln4q-hbb->GetZaxis()->SetTitleSize(0.075);
   tth-ln4q-hbb->GetZaxis()->SetTitleFont(82);
   tth-ln4q-hbb->Draw("same");
   
   TH1F *tth-6q-hbb = new TH1F("tth-6q-hbb","tth-6q-hbb",100,0,1);
   tth-6q-hbb->SetBinContent(2,0.01342551);
   tth-6q-hbb->SetBinContent(3,0.02809985);
   tth-6q-hbb->SetBinContent(4,0.030893);
   tth-6q-hbb->SetBinContent(5,0.0301986);
   tth-6q-hbb->SetBinContent(6,0.02889081);
   tth-6q-hbb->SetBinContent(7,0.02689006);
   tth-6q-hbb->SetBinContent(8,0.0253103);
   tth-6q-hbb->SetBinContent(9,0.02597975);
   tth-6q-hbb->SetBinContent(10,0.02199959);
   tth-6q-hbb->SetBinContent(11,0.02057823);
   tth-6q-hbb->SetBinContent(12,0.02160392);
   tth-6q-hbb->SetBinContent(13,0.0201681);
   tth-6q-hbb->SetBinContent(14,0.01934025);
   tth-6q-hbb->SetBinContent(15,0.01762413);
   tth-6q-hbb->SetBinContent(16,0.01743461);
   tth-6q-hbb->SetBinContent(17,0.0164129);
   tth-6q-hbb->SetBinContent(18,0.01590583);
   tth-6q-hbb->SetBinContent(19,0.01471522);
   tth-6q-hbb->SetBinContent(20,0.01639011);
   tth-6q-hbb->SetBinContent(21,0.01453186);
   tth-6q-hbb->SetBinContent(22,0.01455862);
   tth-6q-hbb->SetBinContent(23,0.01308157);
   tth-6q-hbb->SetBinContent(24,0.01250688);
   tth-6q-hbb->SetBinContent(25,0.01253147);
   tth-6q-hbb->SetBinContent(26,0.01214629);
   tth-6q-hbb->SetBinContent(27,0.01123163);
   tth-6q-hbb->SetBinContent(28,0.01085658);
   tth-6q-hbb->SetBinContent(29,0.009548423);
   tth-6q-hbb->SetBinContent(30,0.009532154);
   tth-6q-hbb->SetBinContent(31,0.009233414);
   tth-6q-hbb->SetBinContent(32,0.0101893);
   tth-6q-hbb->SetBinContent(33,0.00900267);
   tth-6q-hbb->SetBinContent(34,0.008335024);
   tth-6q-hbb->SetBinContent(35,0.007517295);
   tth-6q-hbb->SetBinContent(36,0.00833105);
   tth-6q-hbb->SetBinContent(37,0.008425808);
   tth-6q-hbb->SetBinContent(38,0.006357422);
   tth-6q-hbb->SetBinContent(39,0.007103183);
   tth-6q-hbb->SetBinContent(40,0.006413122);
   tth-6q-hbb->SetBinContent(41,0.00586917);
   tth-6q-hbb->SetBinContent(42,0.006446032);
   tth-6q-hbb->SetBinContent(43,0.006472795);
   tth-6q-hbb->SetBinContent(44,0.006174056);
   tth-6q-hbb->SetBinContent(45,0.005481821);
   tth-6q-hbb->SetBinContent(46,0.006893054);
   tth-6q-hbb->SetBinContent(47,0.005623956);
   tth-6q-hbb->SetBinContent(48,0.005490141);
   tth-6q-hbb->SetBinContent(49,0.005224313);
   tth-6q-hbb->SetBinContent(50,0.005706418);
   tth-6q-hbb->SetBinContent(51,0.005253249);
   tth-6q-hbb->SetBinContent(52,0.005265544);
   tth-6q-hbb->SetBinContent(53,0.004771143);
   tth-6q-hbb->SetBinContent(54,0.004167518);
   tth-6q-hbb->SetBinContent(55,0.005599366);
   tth-6q-hbb->SetBinContent(56,0.004480725);
   tth-6q-hbb->SetBinContent(57,0.004101695);
   tth-6q-hbb->SetBinContent(58,0.005069883);
   tth-6q-hbb->SetBinContent(59,0.004045997);
   tth-6q-hbb->SetBinContent(60,0.004554866);
   tth-6q-hbb->SetBinContent(61,0.0043158);
   tth-6q-hbb->SetBinContent(62,0.004155222);
   tth-6q-hbb->SetBinContent(63,0.004670239);
   tth-6q-hbb->SetBinContent(64,0.003625737);
   tth-6q-hbb->SetBinContent(65,0.005939336);
   tth-6q-hbb->SetBinContent(66,0.004223215);
   tth-6q-hbb->SetBinContent(67,0.004357032);
   tth-6q-hbb->SetBinContent(68,0.004305677);
   tth-6q-hbb->SetBinContent(69,0.004445641);
   tth-6q-hbb->SetBinContent(70,0.0048659);
   tth-6q-hbb->SetBinContent(71,0.004486872);
   tth-6q-hbb->SetBinContent(72,0.004717617);
   tth-6q-hbb->SetBinContent(73,0.005753797);
   tth-6q-hbb->SetBinContent(74,0.005218165);
   tth-6q-hbb->SetBinContent(75,0.005957779);
   tth-6q-hbb->SetBinContent(76,0.005366449);
   tth-6q-hbb->SetBinContent(77,0.004993568);
   tth-6q-hbb->SetBinContent(78,0.005924868);
   tth-6q-hbb->SetBinContent(79,0.005401532);
   tth-6q-hbb->SetBinContent(80,0.005049267);
   tth-6q-hbb->SetBinContent(81,0.007340076);
   tth-6q-hbb->SetBinContent(82,0.006901374);
   tth-6q-hbb->SetBinContent(83,0.00727823);
   tth-6q-hbb->SetBinContent(84,0.007704636);
   tth-6q-hbb->SetBinContent(85,0.006306069);
   tth-6q-hbb->SetBinContent(86,0.007793246);
   tth-6q-hbb->SetBinContent(87,0.007564673);
   tth-6q-hbb->SetBinContent(88,0.008351665);
   tth-6q-hbb->SetBinContent(89,0.01016869);
   tth-6q-hbb->SetBinContent(90,0.01112241);
   tth-6q-hbb->SetBinContent(91,0.009657648);
   tth-6q-hbb->SetBinContent(92,0.0115282);
   tth-6q-hbb->SetBinContent(93,0.009888393);
   tth-6q-hbb->SetBinContent(94,0.01175062);
   tth-6q-hbb->SetBinContent(95,0.01142947);
   tth-6q-hbb->SetBinContent(96,0.01200633);
   tth-6q-hbb->SetBinContent(97,0.0116273);
   tth-6q-hbb->SetBinContent(98,0.01185587);
   tth-6q-hbb->SetBinContent(99,0.00937555);
   tth-6q-hbb->SetBinContent(100,0.002589554);
   tth-6q-hbb->SetEntries(19122);
   tth-6q-hbb->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   tth-6q-hbb->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   tth-6q-hbb->SetMarkerColor(ci);
   tth-6q-hbb->SetMarkerSize(0.5);
   tth-6q-hbb->GetXaxis()->SetRange(1,100);
   tth-6q-hbb->GetXaxis()->SetLabelFont(82);
   tth-6q-hbb->GetXaxis()->SetLabelSize(0.05);
   tth-6q-hbb->GetXaxis()->SetTitleSize(0.075);
   tth-6q-hbb->GetXaxis()->SetTitleOffset(0.8);
   tth-6q-hbb->GetXaxis()->SetTitleFont(82);
   tth-6q-hbb->GetYaxis()->SetLabelFont(82);
   tth-6q-hbb->GetYaxis()->SetLabelSize(0.05);
   tth-6q-hbb->GetYaxis()->SetTitleSize(0.075);
   tth-6q-hbb->GetYaxis()->SetTitleOffset(0.8);
   tth-6q-hbb->GetYaxis()->SetTitleFont(82);
   tth-6q-hbb->GetZaxis()->SetLabelFont(82);
   tth-6q-hbb->GetZaxis()->SetLabelSize(0.05);
   tth-6q-hbb->GetZaxis()->SetTitleSize(0.075);
   tth-6q-hbb->GetZaxis()->SetTitleFont(82);
   tth-6q-hbb->Draw("same");
   
   TH1F *tth-2l2nbb-hbb = new TH1F("tth-2l2nbb-hbb","tth-2l2nbb-hbb",100,0,1);
   tth-2l2nbb-hbb->SetBinContent(2,0.004826508);
   tth-2l2nbb-hbb->SetBinContent(3,0.005);
   tth-2l2nbb-hbb->SetBinContent(4,0.01181124);
   tth-2l2nbb-hbb->SetBinContent(5,0.01448474);
   tth-2l2nbb-hbb->SetBinContent(6,0.009224497);
   tth-2l2nbb-hbb->SetBinContent(7,0.01870923);
   tth-2l2nbb-hbb->SetBinContent(8,0.01931125);
   tth-2l2nbb-hbb->SetBinContent(9,0.018449);
   tth-2l2nbb-hbb->SetBinContent(10,0.0175);
   tth-2l2nbb-hbb->SetBinContent(11,0.0242245);
   tth-2l2nbb-hbb->SetBinContent(12,0.0125);
   tth-2l2nbb-hbb->SetBinContent(13,0.02086225);
   tth-2l2nbb-hbb->SetBinContent(14,0.015949);
   tth-2l2nbb-hbb->SetBinContent(15,0.01120923);
   tth-2l2nbb-hbb->SetBinContent(16,0.01723976);
   tth-2l2nbb-hbb->SetBinContent(17,0.0142245);
   tth-2l2nbb-hbb->SetBinContent(18,0.01068876);
   tth-2l2nbb-hbb->SetBinContent(19,0.01767349);
   tth-2l2nbb-hbb->SetBinContent(20,0.01163775);
   tth-2l2nbb-hbb->SetBinContent(21,0.01939799);
   tth-2l2nbb-hbb->SetBinContent(22,0.01258675);
   tth-2l2nbb-hbb->SetBinContent(23,0.0167245);
   tth-2l2nbb-hbb->SetBinContent(24,0.01508675);
   tth-2l2nbb-hbb->SetBinContent(25,0.01646426);
   tth-2l2nbb-hbb->SetBinContent(26,0.01008675);
   tth-2l2nbb-hbb->SetBinContent(27,0.0107755);
   tth-2l2nbb-hbb->SetBinContent(28,0.01008675);
   tth-2l2nbb-hbb->SetBinContent(29,0.009051004);
   tth-2l2nbb-hbb->SetBinContent(30,0.01732651);
   tth-2l2nbb-hbb->SetBinContent(31,0.011551);
   tth-2l2nbb-hbb->SetBinContent(32,0.01491325);
   tth-2l2nbb-hbb->SetBinContent(33,0.009051004);
   tth-2l2nbb-hbb->SetBinContent(34,0.01086225);
   tth-2l2nbb-hbb->SetBinContent(35,0.009311243);
   tth-2l2nbb-hbb->SetBinContent(36,0.015);
   tth-2l2nbb-hbb->SetBinContent(37,0.0142245);
   tth-2l2nbb-hbb->SetBinContent(38,0.009224497);
   tth-2l2nbb-hbb->SetBinContent(39,0.01431124);
   tth-2l2nbb-hbb->SetBinContent(40,0.007499999);
   tth-2l2nbb-hbb->SetBinContent(41,0.011551);
   tth-2l2nbb-hbb->SetBinContent(42,0.006897989);
   tth-2l2nbb-hbb->SetBinContent(43,0.008188756);
   tth-2l2nbb-hbb->SetBinContent(44,0.005948994);
   tth-2l2nbb-hbb->SetBinContent(45,0.005);
   tth-2l2nbb-hbb->SetBinContent(46,0.008448995);
   tth-2l2nbb-hbb->SetBinContent(47,0.009224497);
   tth-2l2nbb-hbb->SetBinContent(48,0.009913254);
   tth-2l2nbb-hbb->SetBinContent(49,0.007239762);
   tth-2l2nbb-hbb->SetBinContent(50,0.003448994);
   tth-2l2nbb-hbb->SetBinContent(51,0.005775502);
   tth-2l2nbb-hbb->SetBinContent(52,0.001724497);
   tth-2l2nbb-hbb->SetBinContent(53,0.004311243);
   tth-2l2nbb-hbb->SetBinContent(54,0.005086746);
   tth-2l2nbb-hbb->SetBinContent(55,0.007499999);
   tth-2l2nbb-hbb->SetBinContent(56,0.006551005);
   tth-2l2nbb-hbb->SetBinContent(57,0.009739761);
   tth-2l2nbb-hbb->SetBinContent(58,0.008362249);
   tth-2l2nbb-hbb->SetBinContent(59,0.006551005);
   tth-2l2nbb-hbb->SetBinContent(60,0.007499999);
   tth-2l2nbb-hbb->SetBinContent(61,0.004311243);
   tth-2l2nbb-hbb->SetBinContent(62,0.0107755);
   tth-2l2nbb-hbb->SetBinContent(63,0.006811243);
   tth-2l2nbb-hbb->SetBinContent(64,0.0025);
   tth-2l2nbb-hbb->SetBinContent(65,0.008535741);
   tth-2l2nbb-hbb->SetBinContent(66,0.003964259);
   tth-2l2nbb-hbb->SetBinContent(67,0.004224497);
   tth-2l2nbb-hbb->SetBinContent(68,0.003362249);
   tth-2l2nbb-hbb->SetBinContent(69,0.005688757);
   tth-2l2nbb-hbb->SetBinContent(70,0.001724497);
   tth-2l2nbb-hbb->SetBinContent(71,0.007413254);
   tth-2l2nbb-hbb->SetBinContent(72,0.004913254);
   tth-2l2nbb-hbb->SetBinContent(73,0.003188757);
   tth-2l2nbb-hbb->SetBinContent(74,0.005086746);
   tth-2l2nbb-hbb->SetBinContent(75,0.009137751);
   tth-2l2nbb-hbb->SetBinContent(76,0.003275502);
   tth-2l2nbb-hbb->SetBinContent(77,0.005);
   tth-2l2nbb-hbb->SetBinContent(78,0.006724496);
   tth-2l2nbb-hbb->SetBinContent(79,0.006637751);
   tth-2l2nbb-hbb->SetBinContent(80,0.009137751);
   tth-2l2nbb-hbb->SetBinContent(81,0.005862249);
   tth-2l2nbb-hbb->SetBinContent(82,0.007499999);
   tth-2l2nbb-hbb->SetBinContent(83,0.006897989);
   tth-2l2nbb-hbb->SetBinContent(84,0.005086746);
   tth-2l2nbb-hbb->SetBinContent(85,0.009137751);
   tth-2l2nbb-hbb->SetBinContent(86,0.007413254);
   tth-2l2nbb-hbb->SetBinContent(87,0.006724496);
   tth-2l2nbb-hbb->SetBinContent(88,0.007499999);
   tth-2l2nbb-hbb->SetBinContent(89,0.007326508);
   tth-2l2nbb-hbb->SetBinContent(90,0.008790767);
   tth-2l2nbb-hbb->SetBinContent(91,0.009913254);
   tth-2l2nbb-hbb->SetBinContent(92,0.0132755);
   tth-2l2nbb-hbb->SetBinContent(93,0.015949);
   tth-2l2nbb-hbb->SetBinContent(94,0.01629077);
   tth-2l2nbb-hbb->SetBinContent(95,0.01310201);
   tth-2l2nbb-hbb->SetBinContent(96,0.01405101);
   tth-2l2nbb-hbb->SetBinContent(97,0.0175);
   tth-2l2nbb-hbb->SetBinContent(98,0.02232651);
   tth-2l2nbb-hbb->SetBinContent(99,0.01931125);
   tth-2l2nbb-hbb->SetBinContent(100,0.005602011);
   tth-2l2nbb-hbb->SetEntries(1200);
   tth-2l2nbb-hbb->SetStats(0);

   ci = TColor::GetColor("#cc00ff");
   tth-2l2nbb-hbb->SetLineColor(ci);

   ci = TColor::GetColor("#cc00ff");
   tth-2l2nbb-hbb->SetMarkerColor(ci);
   tth-2l2nbb-hbb->SetMarkerSize(0.5);
   tth-2l2nbb-hbb->GetXaxis()->SetRange(1,100);
   tth-2l2nbb-hbb->GetXaxis()->SetLabelFont(82);
   tth-2l2nbb-hbb->GetXaxis()->SetLabelSize(0.05);
   tth-2l2nbb-hbb->GetXaxis()->SetTitleSize(0.075);
   tth-2l2nbb-hbb->GetXaxis()->SetTitleOffset(0.8);
   tth-2l2nbb-hbb->GetXaxis()->SetTitleFont(82);
   tth-2l2nbb-hbb->GetYaxis()->SetLabelFont(82);
   tth-2l2nbb-hbb->GetYaxis()->SetLabelSize(0.05);
   tth-2l2nbb-hbb->GetYaxis()->SetTitleSize(0.075);
   tth-2l2nbb-hbb->GetYaxis()->SetTitleOffset(0.8);
   tth-2l2nbb-hbb->GetYaxis()->SetTitleFont(82);
   tth-2l2nbb-hbb->GetZaxis()->SetLabelFont(82);
   tth-2l2nbb-hbb->GetZaxis()->SetLabelSize(0.05);
   tth-2l2nbb-hbb->GetZaxis()->SetTitleSize(0.075);
   tth-2l2nbb-hbb->GetZaxis()->SetTitleFont(82);
   tth-2l2nbb-hbb->Draw("same");
   
   TH1F *tth-other = new TH1F("tth-other","cut0",100,0,1);
   tth-other->SetBinContent(1,0.001855807);
   tth-other->SetBinContent(2,0.08479428);
   tth-other->SetBinContent(3,0.120642);
   tth-other->SetBinContent(4,0.1011005);
   tth-other->SetBinContent(5,0.09740975);
   tth-other->SetBinContent(6,0.07725974);
   tth-other->SetBinContent(7,0.06670092);
   tth-other->SetBinContent(8,0.05712777);
   tth-other->SetBinContent(9,0.04645328);
   tth-other->SetBinContent(10,0.03719452);
   tth-other->SetBinContent(11,0.03275608);
   tth-other->SetBinContent(12,0.02971037);
   tth-other->SetBinContent(13,0.024519);
   tth-other->SetBinContent(14,0.02366636);
   tth-other->SetBinContent(15,0.01956965);
   tth-other->SetBinContent(16,0.01647314);
   tth-other->SetBinContent(17,0.01466996);
   tth-other->SetBinContent(18,0.01305856);
   tth-other->SetBinContent(19,0.01194059);
   tth-other->SetBinContent(20,0.01078198);
   tth-other->SetBinContent(21,0.009155693);
   tth-other->SetBinContent(22,0.007411591);
   tth-other->SetBinContent(23,0.00662442);
   tth-other->SetBinContent(24,0.007155499);
   tth-other->SetBinContent(25,0.005830758);
   tth-other->SetBinContent(26,0.006143528);
   tth-other->SetBinContent(27,0.00513628);
   tth-other->SetBinContent(28,0.004083016);
   tth-other->SetBinContent(29,0.004114982);
   tth-other->SetBinContent(30,0.00347402);
   tth-other->SetBinContent(31,0.004119198);
   tth-other->SetBinContent(32,0.003550865);
   tth-other->SetBinContent(33,0.002831475);
   tth-other->SetBinContent(34,0.002352802);
   tth-other->SetBinContent(35,0.00240642);
   tth-other->SetBinContent(36,0.002877497);
   tth-other->SetBinContent(37,0.002106893);
   tth-other->SetBinContent(38,0.002027477);
   tth-other->SetBinContent(39,0.001524906);
   tth-other->SetBinContent(40,0.001280305);
   tth-other->SetBinContent(41,0.001859721);
   tth-other->SetBinContent(42,0.001182194);
   tth-other->SetBinContent(43,0.001175395);
   tth-other->SetBinContent(44,0.001407577);
   tth-other->SetBinContent(45,0.00094818);
   tth-other->SetBinContent(46,0.0007707252);
   tth-other->SetBinContent(47,0.0008280251);
   tth-other->SetBinContent(48,0.001099602);
   tth-other->SetBinContent(49,0.0009247196);
   tth-other->SetBinContent(50,0.0007170176);
   tth-other->SetBinContent(51,0.0008191653);
   tth-other->SetBinContent(52,0.0005589317);
   tth-other->SetBinContent(53,0.0003834259);
   tth-other->SetBinContent(54,0.0006829369);
   tth-other->SetBinContent(55,0.000661593);
   tth-other->SetBinContent(56,0.0007112382);
   tth-other->SetBinContent(57,0.0006275817);
   tth-other->SetBinContent(58,0.0001880349);
   tth-other->SetBinContent(59,0.0004713985);
   tth-other->SetBinContent(60,0.0007335336);
   tth-other->SetBinContent(61,0.0006551875);
   tth-other->SetBinContent(62,0.0003323164);
   tth-other->SetBinContent(63,0.0003590412);
   tth-other->SetBinContent(64,0.0002631567);
   tth-other->SetBinContent(65,0.0001475058);
   tth-other->SetBinContent(66,0.0004991909);
   tth-other->SetBinContent(67,8.259188e-05);
   tth-other->SetBinContent(68,0.0003137543);
   tth-other->SetBinContent(69,0.0004000822);
   tth-other->SetBinContent(70,0.0003452367);
   tth-other->SetBinContent(71,0.0002195174);
   tth-other->SetBinContent(72,0.000303174);
   tth-other->SetBinContent(73,0.0002391443);
   tth-other->SetBinContent(74,0.0003323164);
   tth-other->SetBinContent(75,0.0001927927);
   tth-other->SetBinContent(76,0.0001651838);
   tth-other->SetBinContent(77,0.0002866571);
   tth-other->SetBinContent(78,0.0004304005);
   tth-other->SetBinContent(79,9.057388e-05);
   tth-other->SetBinContent(80,0.0002786088);
   tth-other->SetBinContent(81,0.0002188651);
   tth-other->SetBinContent(82,0.0002462422);
   tth-other->SetBinContent(83,0.0003564429);
   tth-other->SetBinContent(84,0.00053225);
   tth-other->SetBinContent(85,0.0002221156);
   tth-other->SetBinContent(86,0.0001725134);
   tth-other->SetBinContent(87,0.0004490321);
   tth-other->SetBinContent(88,8.581614e-05);
   tth-other->SetBinContent(89,0.0003831677);
   tth-other->SetBinContent(90,0.0001789882);
   tth-other->SetBinContent(91,0.0003180733);
   tth-other->SetBinContent(92,0.0002227417);
   tth-other->SetBinContent(93,0.0002866571);
   tth-other->SetBinContent(94,0.0002025318);
   tth-other->SetBinContent(95,0.0004069);
   tth-other->SetBinContent(96,0.0003133156);
   tth-other->SetBinContent(97,0.000413405);
   tth-other->SetBinContent(98,0.0003663708);
   tth-other->SetBinContent(100,4.528694e-05);
   tth-other->SetEntries(20978);
   tth-other->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   tth-other->SetLineColor(ci);

   ci = TColor::GetColor("#00ff00");
   tth-other->SetMarkerColor(ci);
   tth-other->SetMarkerSize(0.5);
   tth-other->GetXaxis()->SetRange(1,100);
   tth-other->GetXaxis()->SetLabelFont(82);
   tth-other->GetXaxis()->SetLabelSize(0.05);
   tth-other->GetXaxis()->SetTitleSize(0.075);
   tth-other->GetXaxis()->SetTitleOffset(0.8);
   tth-other->GetXaxis()->SetTitleFont(82);
   tth-other->GetYaxis()->SetLabelFont(82);
   tth-other->GetYaxis()->SetLabelSize(0.05);
   tth-other->GetYaxis()->SetTitleSize(0.075);
   tth-other->GetYaxis()->SetTitleOffset(0.8);
   tth-other->GetYaxis()->SetTitleFont(82);
   tth-other->GetZaxis()->SetLabelFont(82);
   tth-other->GetZaxis()->SetLabelSize(0.05);
   tth-other->GetZaxis()->SetTitleSize(0.075);
   tth-other->GetZaxis()->SetTitleFont(82);
   tth-other->Draw("same");
   
   TH1F *ttz-all-all = new TH1F("ttz-all-all","ttz-all-all",100,0,1);
   ttz-all-all->SetBinContent(1,0.003334837);
   ttz-all-all->SetBinContent(2,0.10561);
   ttz-all-all->SetBinContent(3,0.1279764);
   ttz-all-all->SetBinContent(4,0.1004529);
   ttz-all-all->SetBinContent(5,0.09167417);
   ttz-all-all->SetBinContent(6,0.07427043);
   ttz-all-all->SetBinContent(7,0.06544729);
   ttz-all-all->SetBinContent(8,0.05416871);
   ttz-all-all->SetBinContent(9,0.03818833);
   ttz-all-all->SetBinContent(10,0.03370046);
   ttz-all-all->SetBinContent(11,0.02488511);
   ttz-all-all->SetBinContent(12,0.02408954);
   ttz-all-all->SetBinContent(13,0.01970861);
   ttz-all-all->SetBinContent(14,0.01657991);
   ttz-all-all->SetBinContent(15,0.01492365);
   ttz-all-all->SetBinContent(16,0.01376686);
   ttz-all-all->SetBinContent(17,0.01178673);
   ttz-all-all->SetBinContent(18,0.01043886);
   ttz-all-all->SetBinContent(19,0.01019128);
   ttz-all-all->SetBinContent(20,0.008950002);
   ttz-all-all->SetBinContent(21,0.007336559);
   ttz-all-all->SetBinContent(22,0.007578671);
   ttz-all-all->SetBinContent(23,0.006677882);
   ttz-all-all->SetBinContent(24,0.005939028);
   ttz-all-all->SetBinContent(25,0.005482374);
   ttz-all-all->SetBinContent(26,0.004430805);
   ttz-all-all->SetBinContent(27,0.005096322);
   ttz-all-all->SetBinContent(28,0.004040443);
   ttz-all-all->SetBinContent(29,0.003982361);
   ttz-all-all->SetBinContent(30,0.002986138);
   ttz-all-all->SetBinContent(31,0.003689009);
   ttz-all-all->SetBinContent(32,0.003296115);
   ttz-all-all->SetBinContent(33,0.002897544);
   ttz-all-all->SetBinContent(34,0.002641544);
   ttz-all-all->SetBinContent(35,0.002897544);
   ttz-all-all->SetBinContent(36,0.002363448);
   ttz-all-all->SetBinContent(37,0.001999493);
   ttz-all-all->SetBinContent(38,0.001722764);
   ttz-all-all->SetBinContent(39,0.001516637);
   ttz-all-all->SetBinContent(40,0.001928891);
   ttz-all-all->SetBinContent(41,0.00177811);
   ttz-all-all->SetBinContent(42,0.001336712);
   ttz-all-all->SetBinContent(43,0.001742125);
   ttz-all-all->SetBinContent(44,0.001119434);
   ttz-all-all->SetBinContent(45,0.001540102);
   ttz-all-all->SetBinContent(46,0.001136058);
   ttz-all-all->SetBinContent(47,0.001041991);
   ttz-all-all->SetBinContent(48,0.001043359);
   ttz-all-all->SetBinContent(49,0.001447403);
   ttz-all-all->SetBinContent(50,0.001558095);
   ttz-all-all->SetBinContent(51,0.001228757);
   ttz-all-all->SetBinContent(52,0.001191404);
   ttz-all-all->SetBinContent(53,0.00106272);
   ttz-all-all->SetBinContent(54,0.0005839693);
   ttz-all-all->SetBinContent(55,0.001156787);
   ttz-all-all->SetBinContent(56,0.001267478);
   ttz-all-all->SetBinContent(57,0.001281366);
   ttz-all-all->SetBinContent(58,0.0009741254);
   ttz-all-all->SetBinContent(59,0.0005299918);
   ttz-all-all->SetBinContent(60,0.001284103);
   ttz-all-all->SetBinContent(61,0.0008440733);
   ttz-all-all->SetBinContent(62,0.0009754936);
   ttz-all-all->SetBinContent(63,0.0009893816);
   ttz-all-all->SetBinContent(64,0.0005133674);
   ttz-all-all->SetBinContent(65,0.0005839693);
   ttz-all-all->SetBinContent(66,0.001064088);
   ttz-all-all->SetBinContent(67,0.0005133674);
   ttz-all-all->SetBinContent(68,0.0007320138);
   ttz-all-all->SetBinContent(69,0.0008260809);
   ttz-all-all->SetBinContent(70,0.0006046981);
   ttz-all-all->SetBinContent(71,0.0008980509);
   ttz-all-all->SetBinContent(72,0.0009187797);
   ttz-all-all->SetBinContent(73,0.0008053521);
   ttz-all-all->SetBinContent(74,0.001026735);
   ttz-all-all->SetBinContent(75,0.0007513745);
   ttz-all-all->SetBinContent(76,0.0009367722);
   ttz-all-all->SetBinContent(77,0.0007500064);
   ttz-all-all->SetBinContent(78,0.001415523);
   ttz-all-all->SetBinContent(79,0.001576087);
   ttz-all-all->SetBinContent(80,0.0008800583);
   ttz-all-all->SetBinContent(81,0.00106272);
   ttz-all-all->SetBinContent(82,0.001304832);
   ttz-all-all->SetBinContent(83,0.001285471);
   ttz-all-all->SetBinContent(84,0.0004206686);
   ttz-all-all->SetBinContent(85,0.001210764);
   ttz-all-all->SetBinContent(86,0.001412787);
   ttz-all-all->SetBinContent(87,0.001504117);
   ttz-all-all->SetBinContent(88,0.001322824);
   ttz-all-all->SetBinContent(89,0.00170614);
   ttz-all-all->SetBinContent(90,0.001686779);
   ttz-all-all->SetBinContent(91,0.001919314);
   ttz-all-all->SetBinContent(92,0.001523478);
   ttz-all-all->SetBinContent(93,0.001446035);
   ttz-all-all->SetBinContent(94,0.001833455);
   ttz-all-all->SetBinContent(95,0.001487493);
   ttz-all-all->SetBinContent(96,0.00211292);
   ttz-all-all->SetBinContent(97,0.002057574);
   ttz-all-all->SetBinContent(98,0.002071463);
   ttz-all-all->SetBinContent(99,0.001834824);
   ttz-all-all->SetBinContent(100,0.0002393753);
   ttz-all-all->SetEntries(26977);
   ttz-all-all->SetStats(0);

   ci = TColor::GetColor("#00ffff");
   ttz-all-all->SetLineColor(ci);

   ci = TColor::GetColor("#00ffff");
   ttz-all-all->SetMarkerColor(ci);
   ttz-all-all->SetMarkerSize(0.5);
   ttz-all-all->GetXaxis()->SetRange(1,100);
   ttz-all-all->GetXaxis()->SetLabelFont(82);
   ttz-all-all->GetXaxis()->SetLabelSize(0.05);
   ttz-all-all->GetXaxis()->SetTitleSize(0.075);
   ttz-all-all->GetXaxis()->SetTitleOffset(0.8);
   ttz-all-all->GetXaxis()->SetTitleFont(82);
   ttz-all-all->GetYaxis()->SetLabelFont(82);
   ttz-all-all->GetYaxis()->SetLabelSize(0.05);
   ttz-all-all->GetYaxis()->SetTitleSize(0.075);
   ttz-all-all->GetYaxis()->SetTitleOffset(0.8);
   ttz-all-all->GetYaxis()->SetTitleFont(82);
   ttz-all-all->GetZaxis()->SetLabelFont(82);
   ttz-all-all->GetZaxis()->SetLabelSize(0.05);
   ttz-all-all->GetZaxis()->SetTitleSize(0.075);
   ttz-all-all->GetZaxis()->SetTitleFont(82);
   ttz-all-all->Draw("same");
   
   TH1F *ttbb-all-all = new TH1F("ttbb-all-all","ttbb-all-all",100,0,1);
   ttbb-all-all->SetBinContent(1,0.0006565931);
   ttbb-all-all->SetBinContent(2,0.01732523);
   ttbb-all-all->SetBinContent(3,0.03275963);
   ttbb-all-all->SetBinContent(4,0.03083466);
   ttbb-all-all->SetBinContent(5,0.03421663);
   ttbb-all-all->SetBinContent(6,0.03304685);
   ttbb-all-all->SetBinContent(7,0.03440291);
   ttbb-all-all->SetBinContent(8,0.03441877);
   ttbb-all-all->SetBinContent(9,0.02876543);
   ttbb-all-all->SetBinContent(10,0.02493482);
   ttbb-all-all->SetBinContent(11,0.02331465);
   ttbb-all-all->SetBinContent(12,0.02246087);
   ttbb-all-all->SetBinContent(13,0.02280363);
   ttbb-all-all->SetBinContent(14,0.02055262);
   ttbb-all-all->SetBinContent(15,0.01868364);
   ttbb-all-all->SetBinContent(16,0.01843089);
   ttbb-all-all->SetBinContent(17,0.01892969);
   ttbb-all-all->SetBinContent(18,0.01622277);
   ttbb-all-all->SetBinContent(19,0.01592844);
   ttbb-all-all->SetBinContent(20,0.01530486);
   ttbb-all-all->SetBinContent(21,0.01499961);
   ttbb-all-all->SetBinContent(22,0.01408385);
   ttbb-all-all->SetBinContent(23,0.01209777);
   ttbb-all-all->SetBinContent(24,0.01199016);
   ttbb-all-all->SetBinContent(25,0.01274086);
   ttbb-all-all->SetBinContent(26,0.01168898);
   ttbb-all-all->SetBinContent(27,0.01010182);
   ttbb-all-all->SetBinContent(28,0.01249713);
   ttbb-all-all->SetBinContent(29,0.01124267);
   ttbb-all-all->SetBinContent(30,0.010161);
   ttbb-all-all->SetBinContent(31,0.0102849);
   ttbb-all-all->SetBinContent(32,0.009855313);
   ttbb-all-all->SetBinContent(33,0.009484469);
   ttbb-all-all->SetBinContent(34,0.009652738);
   ttbb-all-all->SetBinContent(35,0.008670096);
   ttbb-all-all->SetBinContent(36,0.00789497);
   ttbb-all-all->SetBinContent(37,0.007675238);
   ttbb-all-all->SetBinContent(38,0.008554771);
   ttbb-all-all->SetBinContent(39,0.007572565);
   ttbb-all-all->SetBinContent(40,0.007303533);
   ttbb-all-all->SetBinContent(41,0.006375138);
   ttbb-all-all->SetBinContent(42,0.00733334);
   ttbb-all-all->SetBinContent(43,0.006188852);
   ttbb-all-all->SetBinContent(44,0.005681029);
   ttbb-all-all->SetBinContent(45,0.005342335);
   ttbb-all-all->SetBinContent(46,0.005673318);
   ttbb-all-all->SetBinContent(47,0.005305685);
   ttbb-all-all->SetBinContent(48,0.005694113);
   ttbb-all-all->SetBinContent(49,0.006176201);
   ttbb-all-all->SetBinContent(50,0.005310625);
   ttbb-all-all->SetBinContent(51,0.004550058);
   ttbb-all-all->SetBinContent(52,0.005259589);
   ttbb-all-all->SetBinContent(53,0.004517047);
   ttbb-all-all->SetBinContent(54,0.004604299);
   ttbb-all-all->SetBinContent(55,0.0051687);
   ttbb-all-all->SetBinContent(56,0.005445442);
   ttbb-all-all->SetBinContent(57,0.004405796);
   ttbb-all-all->SetBinContent(58,0.004190571);
   ttbb-all-all->SetBinContent(59,0.003976212);
   ttbb-all-all->SetBinContent(60,0.004368278);
   ttbb-all-all->SetBinContent(61,0.004455096);
   ttbb-all-all->SetBinContent(62,0.003992069);
   ttbb-all-all->SetBinContent(63,0.004062597);
   ttbb-all-all->SetBinContent(64,0.004021441);
   ttbb-all-all->SetBinContent(65,0.004392712);
   ttbb-all-all->SetBinContent(66,0.004780273);
   ttbb-all-all->SetBinContent(67,0.004256594);
   ttbb-all-all->SetBinContent(68,0.003629373);
   ttbb-all-all->SetBinContent(69,0.00432305);
   ttbb-all-all->SetBinContent(70,0.004273316);
   ttbb-all-all->SetBinContent(71,0.003756915);
   ttbb-all-all->SetBinContent(72,0.004384567);
   ttbb-all-all->SetBinContent(73,0.003860455);
   ttbb-all-all->SetBinContent(74,0.0039432);
   ttbb-all-all->SetBinContent(75,0.004330762);
   ttbb-all-all->SetBinContent(76,0.004281461);
   ttbb-all-all->SetBinContent(77,0.004108259);
   ttbb-all-all->SetBinContent(78,0.004058957);
   ttbb-all-all->SetBinContent(79,0.005189494);
   ttbb-all-all->SetBinContent(80,0.005367202);
   ttbb-all-all->SetBinContent(81,0.005826158);
   ttbb-all-all->SetBinContent(82,0.004616081);
   ttbb-all-all->SetBinContent(83,0.005367636);
   ttbb-all-all->SetBinContent(84,0.00555756);
   ttbb-all-all->SetBinContent(85,0.005899893);
   ttbb-all-all->SetBinContent(86,0.005665173);
   ttbb-all-all->SetBinContent(87,0.006176635);
   ttbb-all-all->SetBinContent(88,0.007480807);
   ttbb-all-all->SetBinContent(89,0.007320256);
   ttbb-all-all->SetBinContent(90,0.007584782);
   ttbb-all-all->SetBinContent(91,0.007188643);
   ttbb-all-all->SetBinContent(92,0.007671165);
   ttbb-all-all->SetBinContent(93,0.008983925);
   ttbb-all-all->SetBinContent(94,0.008699035);
   ttbb-all-all->SetBinContent(95,0.008959489);
   ttbb-all-all->SetBinContent(96,0.008662383);
   ttbb-all-all->SetBinContent(97,0.008112967);
   ttbb-all-all->SetBinContent(98,0.008232797);
   ttbb-all-all->SetBinContent(99,0.006589496);
   ttbb-all-all->SetBinContent(100,0.001824651);
   ttbb-all-all->SetEntries(31600);
   ttbb-all-all->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   ttbb-all-all->SetLineColor(ci);

   ci = TColor::GetColor("#ffff00");
   ttbb-all-all->SetMarkerColor(ci);
   ttbb-all-all->SetMarkerSize(0.5);
   ttbb-all-all->GetXaxis()->SetRange(1,100);
   ttbb-all-all->GetXaxis()->SetLabelFont(82);
   ttbb-all-all->GetXaxis()->SetLabelSize(0.05);
   ttbb-all-all->GetXaxis()->SetTitleSize(0.075);
   ttbb-all-all->GetXaxis()->SetTitleOffset(0.8);
   ttbb-all-all->GetXaxis()->SetTitleFont(82);
   ttbb-all-all->GetYaxis()->SetLabelFont(82);
   ttbb-all-all->GetYaxis()->SetLabelSize(0.05);
   ttbb-all-all->GetYaxis()->SetTitleSize(0.075);
   ttbb-all-all->GetYaxis()->SetTitleOffset(0.8);
   ttbb-all-all->GetYaxis()->SetTitleFont(82);
   ttbb-all-all->GetZaxis()->SetLabelFont(82);
   ttbb-all-all->GetZaxis()->SetLabelSize(0.05);
   ttbb-all-all->GetZaxis()->SetTitleSize(0.075);
   ttbb-all-all->GetZaxis()->SetTitleFont(82);
   ttbb-all-all->Draw("same");
   
   TH1F *6f_ttbar__2 = new TH1F("6f_ttbar__2","Fourth higest b-tag value in an event",100,0,1);
   6f_ttbar__2->SetBinContent(1,0.01394445);
   6f_ttbar__2->SetBinContent(2,0.1553349);
   6f_ttbar__2->SetBinContent(3,0.1554541);
   6f_ttbar__2->SetBinContent(4,0.1110224);
   6f_ttbar__2->SetBinContent(5,0.1003918);
   6f_ttbar__2->SetBinContent(6,0.07908148);
   6f_ttbar__2->SetBinContent(7,0.07608093);
   6f_ttbar__2->SetBinContent(8,0.06220119);
   6f_ttbar__2->SetBinContent(9,0.03701626);
   6f_ttbar__2->SetBinContent(10,0.02777521);
   6f_ttbar__2->SetBinContent(11,0.02340322);
   6f_ttbar__2->SetBinContent(12,0.01985129);
   6f_ttbar__2->SetBinContent(13,0.01708042);
   6f_ttbar__2->SetBinContent(14,0.01479621);
   6f_ttbar__2->SetBinContent(15,0.01253429);
   6f_ttbar__2->SetBinContent(16,0.01089176);
   6f_ttbar__2->SetBinContent(17,0.009133784);
   6f_ttbar__2->SetBinContent(18,0.007848036);
   6f_ttbar__2->SetBinContent(19,0.007134185);
   6f_ttbar__2->SetBinContent(20,0.006255177);
   6f_ttbar__2->SetBinContent(21,0.005575327);
   6f_ttbar__2->SetBinContent(22,0.005043994);
   6f_ttbar__2->SetBinContent(23,0.004096573);
   6f_ttbar__2->SetBinContent(24,0.0034422);
   6f_ttbar__2->SetBinContent(25,0.003127349);
   6f_ttbar__2->SetBinContent(26,0.002679796);
   6f_ttbar__2->SetBinContent(27,0.002443228);
   6f_ttbar__2->SetBinContent(28,0.00218957);
   6f_ttbar__2->SetBinContent(29,0.002043683);
   6f_ttbar__2->SetBinContent(30,0.001851368);
   6f_ttbar__2->SetBinContent(31,0.001716009);
   6f_ttbar__2->SetBinContent(32,0.001538062);
   6f_ttbar__2->SetBinContent(33,0.001371981);
   6f_ttbar__2->SetBinContent(34,0.001250285);
   6f_ttbar__2->SetBinContent(35,0.001063533);
   6f_ttbar__2->SetBinContent(36,0.0009614652);
   6f_ttbar__2->SetBinContent(37,0.0008862738);
   6f_ttbar__2->SetBinContent(38,0.0007886399);
   6f_ttbar__2->SetBinContent(39,0.0006533648);
   6f_ttbar__2->SetBinContent(40,0.000673852);
   6f_ttbar__2->SetBinContent(41,0.0006020875);
   6f_ttbar__2->SetBinContent(42,0.0005478183);
   6f_ttbar__2->SetBinContent(43,0.0005023826);
   6f_ttbar__2->SetBinContent(44,0.0004551795);
   6f_ttbar__2->SetBinContent(45,0.0004278911);
   6f_ttbar__2->SetBinContent(46,0.0003896377);
   6f_ttbar__2->SetBinContent(47,0.0003331955);
   6f_ttbar__2->SetBinContent(48,0.0003292335);
   6f_ttbar__2->SetBinContent(49,0.0003059173);
   6f_ttbar__2->SetBinContent(50,0.0002683816);
   6f_ttbar__2->SetBinContent(51,0.0002415911);
   6f_ttbar__2->SetBinContent(52,0.0002361472);
   6f_ttbar__2->SetBinContent(53,0.0002250963);
   6f_ttbar__2->SetBinContent(54,0.0001975598);
   6f_ttbar__2->SetBinContent(55,0.0002201513);
   6f_ttbar__2->SetBinContent(56,0.000201947);
   6f_ttbar__2->SetBinContent(57,0.0001739345);
   6f_ttbar__2->SetBinContent(58,0.0001609558);
   6f_ttbar__2->SetBinContent(59,0.000146401);
   6f_ttbar__2->SetBinContent(60,0.0001627871);
   6f_ttbar__2->SetBinContent(61,0.0001414725);
   6f_ttbar__2->SetBinContent(62,0.0001486556);
   6f_ttbar__2->SetBinContent(63,0.0001266936);
   6f_ttbar__2->SetBinContent(64,0.0001254813);
   6f_ttbar__2->SetBinContent(65,0.0001204233);
   6f_ttbar__2->SetBinContent(66,0.0001253721);
   6f_ttbar__2->SetBinContent(67,9.924759e-05);
   6f_ttbar__2->SetBinContent(68,9.050625e-05);
   6f_ttbar__2->SetBinContent(69,8.818477e-05);
   6f_ttbar__2->SetBinContent(70,9.282254e-05);
   6f_ttbar__2->SetBinContent(71,9.662635e-05);
   6f_ttbar__2->SetBinContent(72,0.0001006492);
   6f_ttbar__2->SetBinContent(73,7.902825e-05);
   6f_ttbar__2->SetBinContent(74,7.85659e-05);
   6f_ttbar__2->SetBinContent(75,8.763356e-05);
   6f_ttbar__2->SetBinContent(76,7.831363e-05);
   6f_ttbar__2->SetBinContent(77,8.212517e-05);
   6f_ttbar__2->SetBinContent(78,7.081871e-05);
   6f_ttbar__2->SetBinContent(79,7.322865e-05);
   6f_ttbar__2->SetBinContent(80,7.589042e-05);
   6f_ttbar__2->SetBinContent(81,7.873304e-05);
   6f_ttbar__2->SetBinContent(82,8.092878e-05);
   6f_ttbar__2->SetBinContent(83,6.770934e-05);
   6f_ttbar__2->SetBinContent(84,7.471022e-05);
   6f_ttbar__2->SetBinContent(85,6.385707e-05);
   6f_ttbar__2->SetBinContent(86,5.873511e-05);
   6f_ttbar__2->SetBinContent(87,6.987159e-05);
   6f_ttbar__2->SetBinContent(88,7.487829e-05);
   6f_ttbar__2->SetBinContent(89,7.017998e-05);
   6f_ttbar__2->SetBinContent(90,7.474051e-05);
   6f_ttbar__2->SetBinContent(91,6.375142e-05);
   6f_ttbar__2->SetBinContent(92,6.418811e-05);
   6f_ttbar__2->SetBinContent(93,6.748318e-05);
   6f_ttbar__2->SetBinContent(94,7.656347e-05);
   6f_ttbar__2->SetBinContent(95,6.968865e-05);
   6f_ttbar__2->SetBinContent(96,4.740015e-05);
   6f_ttbar__2->SetBinContent(97,5.751815e-05);
   6f_ttbar__2->SetBinContent(98,5.880031e-05);
   6f_ttbar__2->SetBinContent(99,3.507337e-05);
   6f_ttbar__2->SetBinContent(100,7.517276e-06);
   6f_ttbar__2->SetMinimum(1e-05);
   6f_ttbar__2->SetMaximum(0.575);
   6f_ttbar__2->SetEntries(1218130);
   6f_ttbar__2->SetDirectory(0);
   6f_ttbar__2->SetStats(0);
   6f_ttbar__2->SetMarkerSize(0.5);
   6f_ttbar__2->GetXaxis()->SetTitle("b-tag_{4}");
   6f_ttbar__2->GetXaxis()->SetRange(1,100);
   6f_ttbar__2->GetXaxis()->SetLabelFont(82);
   6f_ttbar__2->GetXaxis()->SetLabelSize(0.05);
   6f_ttbar__2->GetXaxis()->SetTitleSize(0.075);
   6f_ttbar__2->GetXaxis()->SetTitleOffset(0.8);
   6f_ttbar__2->GetXaxis()->SetTitleFont(82);
   6f_ttbar__2->GetYaxis()->SetTitle("Normalised");
   6f_ttbar__2->GetYaxis()->SetLabelFont(82);
   6f_ttbar__2->GetYaxis()->SetLabelSize(0.05);
   6f_ttbar__2->GetYaxis()->SetTitleSize(0.075);
   6f_ttbar__2->GetYaxis()->SetTitleOffset(0.8);
   6f_ttbar__2->GetYaxis()->SetTitleFont(82);
   6f_ttbar__2->GetZaxis()->SetLabelFont(82);
   6f_ttbar__2->GetZaxis()->SetLabelSize(0.05);
   6f_ttbar__2->GetZaxis()->SetTitleSize(0.075);
   6f_ttbar__2->GetZaxis()->SetTitleFont(82);
   6f_ttbar__2->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.58,0.68,0.85,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(82);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("tth-ln4q-hbb","semileptonic","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("tth-6q-hbb","hadronic","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("tth-2l2nbb-hbb","leptonic","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("tth-other","tth->other","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ttz-all-all","ttZ","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ttbb-all-all","ttbb","l");

   ci = TColor::GetColor("#ffff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("6f_ttbar","ttbar","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Figures/cutvariables_evis.C <==
{
//=========Macro generated from canvas: c/c
//=========  (Fri Apr 18 16:47:53 2014) by ROOT version5.34/06
   TCanvas *c = new TCanvas("c", "c",18,40,800,494);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->Range(-281.25,-0.009029618,1593.75,0.05546766);
   c->SetFillColor(0);
   c->SetBorderSize(0);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.14);
   
   TH1F *6f_ttbar = new TH1F("6f_ttbar","Total visible energy in an event",150,0,1500);
   6f_ttbar->SetBinContent(3,9.782438e-08);
   6f_ttbar->SetBinContent(5,1.94724e-07);
   6f_ttbar->SetBinContent(6,1.188909e-06);
   6f_ttbar->SetBinContent(7,1.286352e-06);
   6f_ttbar->SetBinContent(8,2.860288e-06);
   6f_ttbar->SetBinContent(9,1.055463e-05);
   6f_ttbar->SetBinContent(10,8.953491e-06);
   6f_ttbar->SetBinContent(11,2.040048e-05);
   6f_ttbar->SetBinContent(12,3.377152e-05);
   6f_ttbar->SetBinContent(13,5.254018e-05);
   6f_ttbar->SetBinContent(14,8.362773e-05);
   6f_ttbar->SetBinContent(15,0.0001062467);
   6f_ttbar->SetBinContent(16,0.0001315755);
   6f_ttbar->SetBinContent(17,0.0001715995);
   6f_ttbar->SetBinContent(18,0.000197466);
   6f_ttbar->SetBinContent(19,0.000259713);
   6f_ttbar->SetBinContent(20,0.0002938798);
   6f_ttbar->SetBinContent(21,0.0003351811);
   6f_ttbar->SetBinContent(22,0.0004122106);
   6f_ttbar->SetBinContent(23,0.0004881586);
   6f_ttbar->SetBinContent(24,0.0005136801);
   6f_ttbar->SetBinContent(25,0.00059806);
   6f_ttbar->SetBinContent(26,0.0007091552);
   6f_ttbar->SetBinContent(27,0.0008037352);
   6f_ttbar->SetBinContent(28,0.0009166312);
   6f_ttbar->SetBinContent(29,0.001006326);
   6f_ttbar->SetBinContent(30,0.001130947);
   6f_ttbar->SetBinContent(31,0.001258953);
   6f_ttbar->SetBinContent(32,0.001393088);
   6f_ttbar->SetBinContent(33,0.001576258);
   6f_ttbar->SetBinContent(34,0.001683289);
   6f_ttbar->SetBinContent(35,0.001773295);
   6f_ttbar->SetBinContent(36,0.002003285);
   6f_ttbar->SetBinContent(37,0.00232481);
   6f_ttbar->SetBinContent(38,0.002484545);
   6f_ttbar->SetBinContent(39,0.002689002);
   6f_ttbar->SetBinContent(40,0.00293814);
   6f_ttbar->SetBinContent(41,0.003192692);
   6f_ttbar->SetBinContent(42,0.003402319);
   6f_ttbar->SetBinContent(43,0.003780502);
   6f_ttbar->SetBinContent(44,0.004070451);
   6f_ttbar->SetBinContent(45,0.004550964);
   6f_ttbar->SetBinContent(46,0.004897803);
   6f_ttbar->SetBinContent(47,0.005340826);
   6f_ttbar->SetBinContent(48,0.005560272);
   6f_ttbar->SetBinContent(49,0.00594801);
   6f_ttbar->SetBinContent(50,0.006547472);
   6f_ttbar->SetBinContent(51,0.007244733);
   6f_ttbar->SetBinContent(52,0.007742808);
   6f_ttbar->SetBinContent(53,0.008330296);
   6f_ttbar->SetBinContent(54,0.009012067);
   6f_ttbar->SetBinContent(55,0.009478906);
   6f_ttbar->SetBinContent(56,0.01035436);
   6f_ttbar->SetBinContent(57,0.01109464);
   6f_ttbar->SetBinContent(58,0.01159406);
   6f_ttbar->SetBinContent(59,0.01201261);
   6f_ttbar->SetBinContent(60,0.01299165);
   6f_ttbar->SetBinContent(61,0.01307376);
   6f_ttbar->SetBinContent(62,0.01370792);
   6f_ttbar->SetBinContent(63,0.01437862);
   6f_ttbar->SetBinContent(64,0.01467238);
   6f_ttbar->SetBinContent(65,0.01493342);
   6f_ttbar->SetBinContent(66,0.01546506);
   6f_ttbar->SetBinContent(67,0.01589528);
   6f_ttbar->SetBinContent(68,0.0164273);
   6f_ttbar->SetBinContent(69,0.0165164);
   6f_ttbar->SetBinContent(70,0.01715063);
   6f_ttbar->SetBinContent(71,0.01754031);
   6f_ttbar->SetBinContent(72,0.01782082);
   6f_ttbar->SetBinContent(73,0.01832867);
   6f_ttbar->SetBinContent(74,0.01871521);
   6f_ttbar->SetBinContent(75,0.01913641);
   6f_ttbar->SetBinContent(76,0.01964089);
   6f_ttbar->SetBinContent(77,0.01988859);
   6f_ttbar->SetBinContent(78,0.01998531);
   6f_ttbar->SetBinContent(79,0.02016183);
   6f_ttbar->SetBinContent(80,0.02075148);
   6f_ttbar->SetBinContent(81,0.02045427);
   6f_ttbar->SetBinContent(82,0.02081916);
   6f_ttbar->SetBinContent(83,0.02150105);
   6f_ttbar->SetBinContent(84,0.02144284);
   6f_ttbar->SetBinContent(85,0.02168557);
   6f_ttbar->SetBinContent(86,0.02175967);
   6f_ttbar->SetBinContent(87,0.02188187);
   6f_ttbar->SetBinContent(88,0.02199562);
   6f_ttbar->SetBinContent(89,0.02255928);
   6f_ttbar->SetBinContent(90,0.02240603);
   6f_ttbar->SetBinContent(91,0.0225575);
   6f_ttbar->SetBinContent(92,0.02289855);
   6f_ttbar->SetBinContent(93,0.0226663);
   6f_ttbar->SetBinContent(94,0.02282591);
   6f_ttbar->SetBinContent(95,0.02299658);
   6f_ttbar->SetBinContent(96,0.02284504);
   6f_ttbar->SetBinContent(97,0.02262241);
   6f_ttbar->SetBinContent(98,0.02171401);
   6f_ttbar->SetBinContent(99,0.02022817);
   6f_ttbar->SetBinContent(100,0.01787046);
   6f_ttbar->SetBinContent(101,0.01475906);
   6f_ttbar->SetBinContent(102,0.01076494);
   6f_ttbar->SetBinContent(103,0.007153695);
   6f_ttbar->SetBinContent(104,0.00450179);
   6f_ttbar->SetBinContent(105,0.002616288);
   6f_ttbar->SetBinContent(106,0.001542488);
   6f_ttbar->SetBinContent(107,0.000943245);
   6f_ttbar->SetBinContent(108,0.0005986068);
   6f_ttbar->SetBinContent(109,0.0004290555);
   6f_ttbar->SetBinContent(110,0.0002822938);
   6f_ttbar->SetBinContent(111,0.0002010993);
   6f_ttbar->SetBinContent(112,0.0001658817);
   6f_ttbar->SetBinContent(113,0.0001003729);
   6f_ttbar->SetBinContent(114,9.6241e-05);
   6f_ttbar->SetBinContent(115,6.551984e-05);
   6f_ttbar->SetBinContent(116,3.958571e-05);
   6f_ttbar->SetBinContent(117,4.993333e-05);
   6f_ttbar->SetBinContent(118,3.942873e-05);
   6f_ttbar->SetBinContent(119,2.423833e-05);
   6f_ttbar->SetBinContent(120,2.013156e-05);
   6f_ttbar->SetBinContent(121,2.328814e-05);
   6f_ttbar->SetBinContent(122,1.689149e-05);
   6f_ttbar->SetBinContent(123,7.2596e-06);
   6f_ttbar->SetBinContent(124,7.776429e-06);
   6f_ttbar->SetBinContent(125,1.089501e-05);
   6f_ttbar->SetBinContent(126,6.211114e-06);
   6f_ttbar->SetBinContent(127,4.590842e-06);
   6f_ttbar->SetBinContent(128,5.505317e-06);
   6f_ttbar->SetBinContent(129,4.33493e-06);
   6f_ttbar->SetBinContent(130,1.039323e-06);
   6f_ttbar->SetBinContent(131,4.227014e-06);
   6f_ttbar->SetBinContent(132,9.740421e-07);
   6f_ttbar->SetBinContent(133,5.729096e-07);
   6f_ttbar->SetBinContent(134,2.45676e-06);
   6f_ttbar->SetBinContent(135,9.35007e-07);
   6f_ttbar->SetBinContent(136,1.857944e-06);
   6f_ttbar->SetBinContent(137,6.025106e-06);
   6f_ttbar->SetBinContent(138,1.74199e-06);
   6f_ttbar->SetBinContent(139,2.585346e-06);
   6f_ttbar->SetBinContent(140,1.876969e-06);
   6f_ttbar->SetBinContent(141,2.420059e-06);
   6f_ttbar->SetBinContent(142,1.890098e-06);
   6f_ttbar->SetBinContent(143,9.740421e-07);
   6f_ttbar->SetBinContent(144,9.087355e-07);
   6f_ttbar->SetBinContent(146,2.774e-06);
   6f_ttbar->SetBinContent(147,7.230085e-07);
   6f_ttbar->SetBinContent(150,2.624007e-06);
   6f_ttbar->SetBinContent(151,2.051058e-05);
   6f_ttbar->SetMinimum(0);
   6f_ttbar->SetMaximum(0.05224279);
   6f_ttbar->SetEntries(1218130);
   6f_ttbar->SetStats(0);
   6f_ttbar->SetMarkerSize(0.5);
   6f_ttbar->GetXaxis()->SetTitle("E_{vis}^{tot} [GeV]");
   6f_ttbar->GetXaxis()->SetRange(1,150);
   6f_ttbar->GetXaxis()->SetLabelFont(82);
   6f_ttbar->GetXaxis()->SetLabelSize(0.05);
   6f_ttbar->GetXaxis()->SetTitleSize(0.075);
   6f_ttbar->GetXaxis()->SetTitleOffset(0.8);
   6f_ttbar->GetXaxis()->SetTitleFont(82);
   6f_ttbar->GetYaxis()->SetTitle("Normalised");
   6f_ttbar->GetYaxis()->SetLabelFont(82);
   6f_ttbar->GetYaxis()->SetLabelSize(0.05);
   6f_ttbar->GetYaxis()->SetTitleSize(0.075);
   6f_ttbar->GetYaxis()->SetTitleOffset(0.8);
   6f_ttbar->GetYaxis()->SetTitleFont(82);
   6f_ttbar->GetZaxis()->SetLabelFont(82);
   6f_ttbar->GetZaxis()->SetLabelSize(0.05);
   6f_ttbar->GetZaxis()->SetTitleSize(0.075);
   6f_ttbar->GetZaxis()->SetTitleFont(82);
   6f_ttbar->Draw("");
   
   TH1F *tth-ln4q-hbb = new TH1F("tth-ln4q-hbb","tth-ln4q-hbb",150,0,1500);
   tth-ln4q-hbb->SetBinContent(32,4.242412e-05);
   tth-ln4q-hbb->SetBinContent(36,0.0001632257);
   tth-ln4q-hbb->SetBinContent(37,7.837742e-05);
   tth-ln4q-hbb->SetBinContent(38,0.0002024144);
   tth-ln4q-hbb->SetBinContent(39,0.0002480739);
   tth-ln4q-hbb->SetBinContent(40,0.0003199805);
   tth-ln4q-hbb->SetBinContent(41,0.0001567548);
   tth-ln4q-hbb->SetBinContent(42,0.0003624046);
   tth-ln4q-hbb->SetBinContent(43,0.0004472529);
   tth-ln4q-hbb->SetBinContent(44,0.0007151031);
   tth-ln4q-hbb->SetBinContent(45,0.000639961);
   tth-ln4q-hbb->SetBinContent(46,0.001195074);
   tth-ln4q-hbb->SetBinContent(47,0.001035084);
   tth-ln4q-hbb->SetBinContent(48,0.001521525);
   tth-ln4q-hbb->SetBinContent(49,0.002119062);
   tth-ln4q-hbb->SetBinContent(50,0.00288953);
   tth-ln4q-hbb->SetBinContent(51,0.003232522);
   tth-ln4q-hbb->SetBinContent(52,0.003715728);
   tth-ln4q-hbb->SetBinContent(53,0.004835296);
   tth-ln4q-hbb->SetBinContent(54,0.0050805);
   tth-ln4q-hbb->SetBinContent(55,0.005482095);
   tth-ln4q-hbb->SetBinContent(56,0.005978243);
   tth-ln4q-hbb->SetBinContent(57,0.005886559);
   tth-ln4q-hbb->SetBinContent(58,0.008153043);
   tth-ln4q-hbb->SetBinContent(59,0.01161387);
   tth-ln4q-hbb->SetBinContent(60,0.01039255);
   tth-ln4q-hbb->SetBinContent(61,0.01210679);
   tth-ln4q-hbb->SetBinContent(62,0.01347803);
   tth-ln4q-hbb->SetBinContent(63,0.01570782);
   tth-ln4q-hbb->SetBinContent(64,0.01718406);
   tth-ln4q-hbb->SetBinContent(65,0.01620471);
   tth-ln4q-hbb->SetBinContent(66,0.01937789);
   tth-ln4q-hbb->SetBinContent(67,0.02102667);
   tth-ln4q-hbb->SetBinContent(68,0.02101372);
   tth-ln4q-hbb->SetBinContent(69,0.02488005);
   tth-ln4q-hbb->SetBinContent(70,0.02326003);
   tth-ln4q-hbb->SetBinContent(71,0.0258691);
   tth-ln4q-hbb->SetBinContent(72,0.02631276);
   tth-ln4q-hbb->SetBinContent(73,0.02859144);
   tth-ln4q-hbb->SetBinContent(74,0.02967829);
   tth-ln4q-hbb->SetBinContent(75,0.03094561);
   tth-ln4q-hbb->SetBinContent(76,0.03077268);
   tth-ln4q-hbb->SetBinContent(77,0.03451714);
   tth-ln4q-hbb->SetBinContent(78,0.033042);
   tth-ln4q-hbb->SetBinContent(79,0.03466383);
   tth-ln4q-hbb->SetBinContent(80,0.034639);
   tth-ln4q-hbb->SetBinContent(81,0.0339462);
   tth-ln4q-hbb->SetBinContent(82,0.03563777);
   tth-ln4q-hbb->SetBinContent(83,0.03557163);
   tth-ln4q-hbb->SetBinContent(84,0.0322683);
   tth-ln4q-hbb->SetBinContent(85,0.03437369);
   tth-ln4q-hbb->SetBinContent(86,0.03141192);
   tth-ln4q-hbb->SetBinContent(87,0.03050195);
   tth-ln4q-hbb->SetBinContent(88,0.02854184);
   tth-ln4q-hbb->SetBinContent(89,0.02668093);
   tth-ln4q-hbb->SetBinContent(90,0.02519608);
   tth-ln4q-hbb->SetBinContent(91,0.02301484);
   tth-ln4q-hbb->SetBinContent(92,0.02076206);
   tth-ln4q-hbb->SetBinContent(93,0.01787865);
   tth-ln4q-hbb->SetBinContent(94,0.01392491);
   tth-ln4q-hbb->SetBinContent(95,0.01197554);
   tth-ln4q-hbb->SetBinContent(96,0.008867417);
   tth-ln4q-hbb->SetBinContent(97,0.007385076);
   tth-ln4q-hbb->SetBinContent(98,0.005187995);
   tth-ln4q-hbb->SetBinContent(99,0.002870117);
   tth-ln4q-hbb->SetBinContent(100,0.001609609);
   tth-ln4q-hbb->SetBinContent(101,0.0009272237);
   tth-ln4q-hbb->SetBinContent(102,0.0006920914);
   tth-ln4q-hbb->SetBinContent(103,0.0003951225);
   tth-ln4q-hbb->SetBinContent(104,0.0002024144);
   tth-ln4q-hbb->SetBinContent(105,0.0001208015);
   tth-ln4q-hbb->SetBinContent(106,7.837742e-05);
   tth-ln4q-hbb->SetBinContent(107,3.918871e-05);
   tth-ln4q-hbb->SetBinContent(110,7.837742e-05);
   tth-ln4q-hbb->SetBinContent(111,4.242412e-05);
   tth-ln4q-hbb->SetBinContent(120,3.918871e-05);
   tth-ln4q-hbb->SetEntries(24914);
   tth-ln4q-hbb->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   tth-ln4q-hbb->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   tth-ln4q-hbb->SetMarkerColor(ci);
   tth-ln4q-hbb->SetMarkerSize(0.5);
   tth-ln4q-hbb->GetXaxis()->SetRange(1,150);
   tth-ln4q-hbb->GetXaxis()->SetLabelFont(82);
   tth-ln4q-hbb->GetXaxis()->SetLabelSize(0.05);
   tth-ln4q-hbb->GetXaxis()->SetTitleSize(0.075);
   tth-ln4q-hbb->GetXaxis()->SetTitleOffset(0.8);
   tth-ln4q-hbb->GetXaxis()->SetTitleFont(82);
   tth-ln4q-hbb->GetYaxis()->SetLabelFont(82);
   tth-ln4q-hbb->GetYaxis()->SetLabelSize(0.05);
   tth-ln4q-hbb->GetYaxis()->SetTitleSize(0.075);
   tth-ln4q-hbb->GetYaxis()->SetTitleOffset(0.8);
   tth-ln4q-hbb->GetYaxis()->SetTitleFont(82);
   tth-ln4q-hbb->GetZaxis()->SetLabelFont(82);
   tth-ln4q-hbb->GetZaxis()->SetLabelSize(0.05);
   tth-ln4q-hbb->GetZaxis()->SetTitleSize(0.075);
   tth-ln4q-hbb->GetZaxis()->SetTitleFont(82);
   tth-ln4q-hbb->Draw("same");
   
   TH1F *tth-6q-hbb = new TH1F("tth-6q-hbb","tth-6q-hbb",150,0,1500);
   tth-6q-hbb->SetBinContent(39,4.737865e-05);
   tth-6q-hbb->SetBinContent(41,4.737865e-05);
   tth-6q-hbb->SetBinContent(43,9.475731e-05);
   tth-6q-hbb->SetBinContent(46,0.000142136);
   tth-6q-hbb->SetBinContent(47,0.0002781239);
   tth-6q-hbb->SetBinContent(48,0.0001627513);
   tth-6q-hbb->SetBinContent(49,0.000142136);
   tth-6q-hbb->SetBinContent(50,0.0005150171);
   tth-6q-hbb->SetBinContent(51,0.000718999);
   tth-6q-hbb->SetBinContent(52,0.0003996445);
   tth-6q-hbb->SetBinContent(53,0.0008405197);
   tth-6q-hbb->SetBinContent(54,0.001186638);
   tth-6q-hbb->SetBinContent(55,0.001450294);
   tth-6q-hbb->SetBinContent(56,0.001518288);
   tth-6q-hbb->SetBinContent(57,0.002325897);
   tth-6q-hbb->SetBinContent(58,0.002072365);
   tth-6q-hbb->SetBinContent(59,0.001897318);
   tth-6q-hbb->SetBinContent(60,0.002488648);
   tth-6q-hbb->SetBinContent(61,0.003524831);
   tth-6q-hbb->SetBinContent(62,0.003842014);
   tth-6q-hbb->SetBinContent(63,0.003660819);
   tth-6q-hbb->SetBinContent(64,0.004107842);
   tth-6q-hbb->SetBinContent(65,0.005288332);
   tth-6q-hbb->SetBinContent(66,0.007274253);
   tth-6q-hbb->SetBinContent(67,0.006693046);
   tth-6q-hbb->SetBinContent(68,0.007680045);
   tth-6q-hbb->SetBinContent(69,0.008192888);
   tth-6q-hbb->SetBinContent(70,0.008897417);
   tth-6q-hbb->SetBinContent(71,0.01120269);
   tth-6q-hbb->SetBinContent(72,0.01329567);
   tth-6q-hbb->SetBinContent(73,0.01351629);
   tth-6q-hbb->SetBinContent(74,0.01478719);
   tth-6q-hbb->SetBinContent(75,0.01533946);
   tth-6q-hbb->SetBinContent(76,0.01921655);
   tth-6q-hbb->SetBinContent(77,0.01923319);
   tth-6q-hbb->SetBinContent(78,0.02091386);
   tth-6q-hbb->SetBinContent(79,0.02033302);
   tth-6q-hbb->SetBinContent(80,0.02105382);
   tth-6q-hbb->SetBinContent(81,0.02423505);
   tth-6q-hbb->SetBinContent(82,0.02671103);
   tth-6q-hbb->SetBinContent(83,0.03023368);
   tth-6q-hbb->SetBinContent(84,0.02779893);
   tth-6q-hbb->SetBinContent(85,0.0300731);
   tth-6q-hbb->SetBinContent(86,0.03580012);
   tth-6q-hbb->SetBinContent(87,0.03353607);
   tth-6q-hbb->SetBinContent(88,0.03799007);
   tth-6q-hbb->SetBinContent(89,0.03830942);
   tth-6q-hbb->SetBinContent(90,0.03882229);
   tth-6q-hbb->SetBinContent(91,0.04163034);
   tth-6q-hbb->SetBinContent(92,0.04346186);
   tth-6q-hbb->SetBinContent(93,0.04106178);
   tth-6q-hbb->SetBinContent(94,0.04298989);
   tth-6q-hbb->SetBinContent(95,0.04269299);
   tth-6q-hbb->SetBinContent(96,0.04102886);
   tth-6q-hbb->SetBinContent(97,0.03743597);
   tth-6q-hbb->SetBinContent(98,0.03451258);
   tth-6q-hbb->SetBinContent(99,0.03222611);
   tth-6q-hbb->SetBinContent(100,0.0246224);
   tth-6q-hbb->SetBinContent(101,0.01953192);
   tth-6q-hbb->SetBinContent(102,0.01327325);
   tth-6q-hbb->SetBinContent(103,0.008236292);
   tth-6q-hbb->SetBinContent(104,0.004557037);
   tth-6q-hbb->SetBinContent(105,0.002169293);
   tth-6q-hbb->SetBinContent(106,0.001275247);
   tth-6q-hbb->SetBinContent(107,0.0006303897);
   tth-6q-hbb->SetBinContent(108,0.0003522659);
   tth-6q-hbb->SetBinContent(109,0.0001153726);
   tth-6q-hbb->SetBinContent(110,4.737865e-05);
   tth-6q-hbb->SetBinContent(114,4.737865e-05);
   tth-6q-hbb->SetBinContent(115,0.0001153726);
   tth-6q-hbb->SetBinContent(125,4.737865e-05);
   tth-6q-hbb->SetBinContent(144,4.737865e-05);
   tth-6q-hbb->SetEntries(19122);
   tth-6q-hbb->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   tth-6q-hbb->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   tth-6q-hbb->SetMarkerColor(ci);
   tth-6q-hbb->SetMarkerSize(0.5);
   tth-6q-hbb->GetXaxis()->SetRange(1,150);
   tth-6q-hbb->GetXaxis()->SetLabelFont(82);
   tth-6q-hbb->GetXaxis()->SetLabelSize(0.05);
   tth-6q-hbb->GetXaxis()->SetTitleSize(0.075);
   tth-6q-hbb->GetXaxis()->SetTitleOffset(0.8);
   tth-6q-hbb->GetXaxis()->SetTitleFont(82);
   tth-6q-hbb->GetYaxis()->SetLabelFont(82);
   tth-6q-hbb->GetYaxis()->SetLabelSize(0.05);
   tth-6q-hbb->GetYaxis()->SetTitleSize(0.075);
   tth-6q-hbb->GetYaxis()->SetTitleOffset(0.8);
   tth-6q-hbb->GetYaxis()->SetTitleFont(82);
   tth-6q-hbb->GetZaxis()->SetLabelFont(82);
   tth-6q-hbb->GetZaxis()->SetLabelSize(0.05);
   tth-6q-hbb->GetZaxis()->SetTitleSize(0.075);
   tth-6q-hbb->GetZaxis()->SetTitleFont(82);
   tth-6q-hbb->Draw("same");
   
   TH1F *tth-2l2nbb-hbb = new TH1F("tth-2l2nbb-hbb","tth-2l2nbb-hbb",150,0,1500);
   tth-2l2nbb-hbb->SetBinContent(25,0.0007755026);
   tth-2l2nbb-hbb->SetBinContent(31,0.0007755026);
   tth-2l2nbb-hbb->SetBinContent(35,0.001724497);
   tth-2l2nbb-hbb->SetBinContent(38,0.0025);
   tth-2l2nbb-hbb->SetBinContent(39,0.004051005);
   tth-2l2nbb-hbb->SetBinContent(40,0.0025);
   tth-2l2nbb-hbb->SetBinContent(41,0.004826508);
   tth-2l2nbb-hbb->SetBinContent(42,0.009311243);
   tth-2l2nbb-hbb->SetBinContent(43,0.001724497);
   tth-2l2nbb-hbb->SetBinContent(44,0.009224497);
   tth-2l2nbb-hbb->SetBinContent(45,0.006811243);
   tth-2l2nbb-hbb->SetBinContent(46,0.01094899);
   tth-2l2nbb-hbb->SetBinContent(47,0.008362248);
   tth-2l2nbb-hbb->SetBinContent(48,0.01008675);
   tth-2l2nbb-hbb->SetBinContent(49,0.01267349);
   tth-2l2nbb-hbb->SetBinContent(50,0.01086225);
   tth-2l2nbb-hbb->SetBinContent(51,0.01258675);
   tth-2l2nbb-hbb->SetBinContent(52,0.01853574);
   tth-2l2nbb-hbb->SetBinContent(53,0.01939799);
   tth-2l2nbb-hbb->SetBinContent(54,0.01318876);
   tth-2l2nbb-hbb->SetBinContent(55,0.01551526);
   tth-2l2nbb-hbb->SetBinContent(56,0.019051);
   tth-2l2nbb-hbb->SetBinContent(57,0.01862249);
   tth-2l2nbb-hbb->SetBinContent(58,0.01810201);
   tth-2l2nbb-hbb->SetBinContent(59,0.0292245);
   tth-2l2nbb-hbb->SetBinContent(60,0.0325);
   tth-2l2nbb-hbb->SetBinContent(61,0.02146426);
   tth-2l2nbb-hbb->SetBinContent(62,0.02681125);
   tth-2l2nbb-hbb->SetBinContent(63,0.02905101);
   tth-2l2nbb-hbb->SetBinContent(64,0.02336225);
   tth-2l2nbb-hbb->SetBinContent(65,0.02870923);
   tth-2l2nbb-hbb->SetBinContent(66,0.02431124);
   tth-2l2nbb-hbb->SetBinContent(67,0.03612249);
   tth-2l2nbb-hbb->SetBinContent(68,0.035);
   tth-2l2nbb-hbb->SetBinContent(69,0.04542851);
   tth-2l2nbb-hbb->SetBinContent(70,0.03741325);
   tth-2l2nbb-hbb->SetBinContent(71,0.03431125);
   tth-2l2nbb-hbb->SetBinContent(72,0.02862249);
   tth-2l2nbb-hbb->SetBinContent(73,0.0242245);
   tth-2l2nbb-hbb->SetBinContent(74,0.03258675);
   tth-2l2nbb-hbb->SetBinContent(75,0.02870923);
   tth-2l2nbb-hbb->SetBinContent(76,0.02482651);
   tth-2l2nbb-hbb->SetBinContent(77,0.01482651);
   tth-2l2nbb-hbb->SetBinContent(78,0.0292245);
   tth-2l2nbb-hbb->SetBinContent(79,0.02258675);
   tth-2l2nbb-hbb->SetBinContent(80,0.02482651);
   tth-2l2nbb-hbb->SetBinContent(81,0.01413775);
   tth-2l2nbb-hbb->SetBinContent(82,0.02189278);
   tth-2l2nbb-hbb->SetBinContent(83,0.01258675);
   tth-2l2nbb-hbb->SetBinContent(84,0.01551526);
   tth-2l2nbb-hbb->SetBinContent(85,0.01232651);
   tth-2l2nbb-hbb->SetBinContent(86,0.0107755);
   tth-2l2nbb-hbb->SetBinContent(87,0.0132755);
   tth-2l2nbb-hbb->SetBinContent(88,0.0025);
   tth-2l2nbb-hbb->SetBinContent(89,0.007760237);
   tth-2l2nbb-hbb->SetBinContent(90,0.006464259);
   tth-2l2nbb-hbb->SetBinContent(91,0.0008622486);
   tth-2l2nbb-hbb->SetBinContent(92,0.004224497);
   tth-2l2nbb-hbb->SetBinContent(93,0.001551005);
   tth-2l2nbb-hbb->SetBinContent(94,0.005862248);
   tth-2l2nbb-hbb->SetBinContent(95,0.001551005);
   tth-2l2nbb-hbb->SetBinContent(97,0.0007755026);
   tth-2l2nbb-hbb->SetBinContent(98,0.0007755026);
   tth-2l2nbb-hbb->SetBinContent(99,0.0008622486);
   tth-2l2nbb-hbb->SetEntries(1200);
   tth-2l2nbb-hbb->SetStats(0);

   ci = TColor::GetColor("#cc00ff");
   tth-2l2nbb-hbb->SetLineColor(ci);

   ci = TColor::GetColor("#cc00ff");
   tth-2l2nbb-hbb->SetMarkerColor(ci);
   tth-2l2nbb-hbb->SetMarkerSize(0.5);
   tth-2l2nbb-hbb->GetXaxis()->SetRange(1,150);
   tth-2l2nbb-hbb->GetXaxis()->SetLabelFont(82);
   tth-2l2nbb-hbb->GetXaxis()->SetLabelSize(0.05);
   tth-2l2nbb-hbb->GetXaxis()->SetTitleSize(0.075);
   tth-2l2nbb-hbb->GetXaxis()->SetTitleOffset(0.8);
   tth-2l2nbb-hbb->GetXaxis()->SetTitleFont(82);
   tth-2l2nbb-hbb->GetYaxis()->SetLabelFont(82);
   tth-2l2nbb-hbb->GetYaxis()->SetLabelSize(0.05);
   tth-2l2nbb-hbb->GetYaxis()->SetTitleSize(0.075);
   tth-2l2nbb-hbb->GetYaxis()->SetTitleOffset(0.8);
   tth-2l2nbb-hbb->GetYaxis()->SetTitleFont(82);
   tth-2l2nbb-hbb->GetZaxis()->SetLabelFont(82);
   tth-2l2nbb-hbb->GetZaxis()->SetLabelSize(0.05);
   tth-2l2nbb-hbb->GetZaxis()->SetTitleSize(0.075);
   tth-2l2nbb-hbb->GetZaxis()->SetTitleFont(82);
   tth-2l2nbb-hbb->Draw("same");
   
   TH1F *tth-other = new TH1F("tth-other","cut0",150,0,1500);
   tth-other->SetBinContent(23,8.193956e-05);
   tth-other->SetBinContent(29,8.193956e-05);
   tth-other->SetBinContent(30,0.0001214734);
   tth-other->SetBinContent(31,0.0003306394);
   tth-other->SetBinContent(32,0.000447355);
   tth-other->SetBinContent(33,0.0001214734);
   tth-other->SetBinContent(34,0.0007712459);
   tth-other->SetBinContent(35,0.0005408101);
   tth-other->SetBinContent(36,0.0001620026);
   tth-other->SetBinContent(37,0.0005465632);
   tth-other->SetBinContent(38,0.001103885);
   tth-other->SetBinContent(39,0.0008665824);
   tth-other->SetBinContent(40,0.0009794664);
   tth-other->SetBinContent(41,0.001679338);
   tth-other->SetBinContent(42,0.001760994);
   tth-other->SetBinContent(43,0.002008813);
   tth-other->SetBinContent(44,0.001805459);
   tth-other->SetBinContent(45,0.001817732);
   tth-other->SetBinContent(46,0.002666448);
   tth-other->SetBinContent(47,0.003859638);
   tth-other->SetBinContent(48,0.003680611);
   tth-other->SetBinContent(49,0.004760619);
   tth-other->SetBinContent(50,0.00489523);
   tth-other->SetBinContent(51,0.003849185);
   tth-other->SetBinContent(52,0.005527579);
   tth-other->SetBinContent(53,0.006761881);
   tth-other->SetBinContent(54,0.008240437);
   tth-other->SetBinContent(55,0.008249879);
   tth-other->SetBinContent(56,0.01054594);
   tth-other->SetBinContent(57,0.009245365);
   tth-other->SetBinContent(58,0.01029747);
   tth-other->SetBinContent(59,0.01119597);
   tth-other->SetBinContent(60,0.01145343);
   tth-other->SetBinContent(61,0.01216502);
   tth-other->SetBinContent(62,0.01708505);
   tth-other->SetBinContent(63,0.0144161);
   tth-other->SetBinContent(64,0.016289);
   tth-other->SetBinContent(65,0.01527919);
   tth-other->SetBinContent(66,0.0180754);
   tth-other->SetBinContent(67,0.01958568);
   tth-other->SetBinContent(68,0.01861783);
   tth-other->SetBinContent(69,0.02105065);
   tth-other->SetBinContent(70,0.0209981);
   tth-other->SetBinContent(71,0.02251749);
   tth-other->SetBinContent(72,0.02418134);
   tth-other->SetBinContent(73,0.02454562);
   tth-other->SetBinContent(74,0.02321548);
   tth-other->SetBinContent(75,0.02526583);
   tth-other->SetBinContent(76,0.0272749);
   tth-other->SetBinContent(77,0.02543195);
   tth-other->SetBinContent(78,0.02678376);
   tth-other->SetBinContent(79,0.0270867);
   tth-other->SetBinContent(80,0.02583153);
   tth-other->SetBinContent(81,0.02657659);
   tth-other->SetBinContent(82,0.02750674);
   tth-other->SetBinContent(83,0.02904868);
   tth-other->SetBinContent(84,0.02601072);
   tth-other->SetBinContent(85,0.0272075);
   tth-other->SetBinContent(86,0.02598288);
   tth-other->SetBinContent(87,0.02623319);
   tth-other->SetBinContent(88,0.02314007);
   tth-other->SetBinContent(89,0.02570846);
   tth-other->SetBinContent(90,0.02435982);
   tth-other->SetBinContent(91,0.02308972);
   tth-other->SetBinContent(92,0.02232481);
   tth-other->SetBinContent(93,0.02152238);
   tth-other->SetBinContent(94,0.0206139);
   tth-other->SetBinContent(95,0.01838342);
   tth-other->SetBinContent(96,0.01737133);
   tth-other->SetBinContent(97,0.01465011);
   tth-other->SetBinContent(98,0.01295727);
   tth-other->SetBinContent(99,0.0110343);
   tth-other->SetBinContent(100,0.009457964);
   tth-other->SetBinContent(101,0.007782012);
   tth-other->SetBinContent(102,0.005248171);
   tth-other->SetBinContent(103,0.003541543);
   tth-other->SetBinContent(104,0.001611711);
   tth-other->SetBinContent(105,0.0006879227);
   tth-other->SetBinContent(106,0.00083132);
   tth-other->SetBinContent(107,0.0002928519);
   tth-other->SetBinContent(108,0.0001768287);
   tth-other->SetBinContent(109,0.0001369255);
   tth-other->SetBinContent(111,8.841433e-05);
   tth-other->SetBinContent(112,0.0001257193);
   tth-other->SetBinContent(114,5.110939e-05);
   tth-other->SetBinContent(115,4.05292e-05);
   tth-other->SetBinContent(140,5.110939e-05);
   tth-other->SetEntries(20978);
   tth-other->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   tth-other->SetLineColor(ci);

   ci = TColor::GetColor("#00ff00");
   tth-other->SetMarkerColor(ci);
   tth-other->SetMarkerSize(0.5);
   tth-other->GetXaxis()->SetRange(1,150);
   tth-other->GetXaxis()->SetLabelFont(82);
   tth-other->GetXaxis()->SetLabelSize(0.05);
   tth-other->GetXaxis()->SetTitleSize(0.075);
   tth-other->GetXaxis()->SetTitleOffset(0.8);
   tth-other->GetXaxis()->SetTitleFont(82);
   tth-other->GetYaxis()->SetLabelFont(82);
   tth-other->GetYaxis()->SetLabelSize(0.05);
   tth-other->GetYaxis()->SetTitleSize(0.075);
   tth-other->GetYaxis()->SetTitleOffset(0.8);
   tth-other->GetYaxis()->SetTitleFont(82);
   tth-other->GetZaxis()->SetLabelFont(82);
   tth-other->GetZaxis()->SetLabelSize(0.05);
   tth-other->GetZaxis()->SetTitleSize(0.075);
   tth-other->GetZaxis()->SetTitleFont(82);
   tth-other->Draw("same");
   
   TH1F *ttz-all-all = new TH1F("ttz-all-all","ttz-all-all",150,0,1500);
   ttz-all-all->SetBinContent(16,5.534881e-05);
   ttz-all-all->SetBinContent(19,1.799354e-05);
   ttz-all-all->SetBinContent(20,0.0002393888);
   ttz-all-all->SetBinContent(22,7.334235e-05);
   ttz-all-all->SetBinContent(23,7.334235e-05);
   ttz-all-all->SetBinContent(24,0.0001466847);
   ttz-all-all->SetBinContent(25,0.0001466847);
   ttz-all-all->SetBinContent(26,0.0001646782);
   ttz-all-all->SetBinContent(27,0.0004594158);
   ttz-all-all->SetBinContent(28,0.0005507517);
   ttz-all-all->SetBinContent(29,0.0006448239);
   ttz-all-all->SetBinContent(30,0.0006074687);
   ttz-all-all->SetBinContent(31,0.0003860735);
   ttz-all-all->SetBinContent(32,0.0008095022);
   ttz-all-all->SetBinContent(33,0.0009188316);
   ttz-all-all->SetBinContent(34,0.0008814763);
   ttz-all-all->SetBinContent(35,0.001024056);
   ttz-all-all->SetBinContent(36,0.0009174634);
   ttz-all-all->SetBinContent(37,0.001375511);
   ttz-all-all->SetBinContent(38,0.001576176);
   ttz-all-all->SetBinContent(39,0.001631525);
   ttz-all-all->SetBinContent(40,0.001754744);
   ttz-all-all->SetBinContent(41,0.003105214);
   ttz-all-all->SetBinContent(42,0.002435555);
   ttz-all-all->SetBinContent(43,0.002939168);
   ttz-all-all->SetBinContent(44,0.003372381);
   ttz-all-all->SetBinContent(45,0.003629764);
   ttz-all-all->SetBinContent(46,0.004536075);
   ttz-all-all->SetBinContent(47,0.004382548);
   ttz-all-all->SetBinContent(48,0.004455891);
   ttz-all-all->SetBinContent(49,0.00500117);
   ttz-all-all->SetBinContent(50,0.00662428);
   ttz-all-all->SetBinContent(51,0.006627016);
   ttz-all-all->SetBinContent(52,0.006990992);
   ttz-all-all->SetBinContent(53,0.006528839);
   ttz-all-all->SetBinContent(54,0.008511821);
   ttz-all-all->SetBinContent(55,0.009101297);
   ttz-all-all->SetBinContent(56,0.009553873);
   ttz-all-all->SetBinContent(57,0.01110774);
   ttz-all-all->SetBinContent(58,0.01166144);
   ttz-all-all->SetBinContent(59,0.01165734);
   ttz-all-all->SetBinContent(60,0.01294972);
   ttz-all-all->SetBinContent(61,0.01286933);
   ttz-all-all->SetBinContent(62,0.01223566);
   ttz-all-all->SetBinContent(63,0.01430724);
   ttz-all-all->SetBinContent(64,0.0149065);
   ttz-all-all->SetBinContent(65,0.01813609);
   ttz-all-all->SetBinContent(66,0.01531056);
   ttz-all-all->SetBinContent(67,0.01593192);
   ttz-all-all->SetBinContent(68,0.01780126);
   ttz-all-all->SetBinContent(69,0.01910206);
   ttz-all-all->SetBinContent(70,0.01860529);
   ttz-all-all->SetBinContent(71,0.0200293);
   ttz-all-all->SetBinContent(72,0.01776548);
   ttz-all-all->SetBinContent(73,0.01912436);
   ttz-all-all->SetBinContent(74,0.02115311);
   ttz-all-all->SetBinContent(75,0.02344451);
   ttz-all-all->SetBinContent(76,0.02333949);
   ttz-all-all->SetBinContent(77,0.02258787);
   ttz-all-all->SetBinContent(78,0.02504963);
   ttz-all-all->SetBinContent(79,0.02478697);
   ttz-all-all->SetBinContent(80,0.02679205);
   ttz-all-all->SetBinContent(81,0.02367842);
   ttz-all-all->SetBinContent(82,0.02526438);
   ttz-all-all->SetBinContent(83,0.02677816);
   ttz-all-all->SetBinContent(84,0.02547052);
   ttz-all-all->SetBinContent(85,0.02258554);
   ttz-all-all->SetBinContent(86,0.02558943);
   ttz-all-all->SetBinContent(87,0.02482863);
   ttz-all-all->SetBinContent(88,0.02404103);
   ttz-all-all->SetBinContent(89,0.02473005);
   ttz-all-all->SetBinContent(90,0.02470932);
   ttz-all-all->SetBinContent(91,0.02365359);
   ttz-all-all->SetBinContent(92,0.02275822);
   ttz-all-all->SetBinContent(93,0.02289396);
   ttz-all-all->SetBinContent(94,0.02087636);
   ttz-all-all->SetBinContent(95,0.02314546);
   ttz-all-all->SetBinContent(96,0.01955757);
   ttz-all-all->SetBinContent(97,0.01766319);
   ttz-all-all->SetBinContent(98,0.01633462);
   ttz-all-all->SetBinContent(99,0.01357108);
   ttz-all-all->SetBinContent(100,0.01091981);
   ttz-all-all->SetBinContent(101,0.009875022);
   ttz-all-all->SetBinContent(102,0.00637805);
   ttz-all-all->SetBinContent(103,0.005138071);
   ttz-all-all->SetBinContent(104,0.002858984);
   ttz-all-all->SetBinContent(105,0.001432228);
   ttz-all-all->SetBinContent(106,0.0008067658);
   ttz-all-all->SetBinContent(107,0.0003279883);
   ttz-all-all->SetBinContent(108,0.0004594158);
   ttz-all-all->SetBinContent(109,0.0001646782);
   ttz-all-all->SetBinContent(110,0.0002560141);
   ttz-all-all->SetBinContent(111,1.799354e-05);
   ttz-all-all->SetBinContent(112,1.799354e-05);
   ttz-all-all->SetBinContent(113,1.799354e-05);
   ttz-all-all->SetBinContent(114,1.799354e-05);
   ttz-all-all->SetBinContent(115,1.799354e-05);
   ttz-all-all->SetBinContent(116,5.534881e-05);
   ttz-all-all->SetBinContent(117,5.534881e-05);
   ttz-all-all->SetBinContent(119,7.334235e-05);
   ttz-all-all->SetBinContent(125,1.799354e-05);
   ttz-all-all->SetBinContent(132,5.534881e-05);
   ttz-all-all->SetBinContent(151,5.534881e-05);
   ttz-all-all->SetEntries(26977);
   ttz-all-all->SetStats(0);

   ci = TColor::GetColor("#00ffff");
   ttz-all-all->SetLineColor(ci);

   ci = TColor::GetColor("#00ffff");
   ttz-all-all->SetMarkerColor(ci);
   ttz-all-all->SetMarkerSize(0.5);
   ttz-all-all->GetXaxis()->SetRange(1,150);
   ttz-all-all->GetXaxis()->SetLabelFont(82);
   ttz-all-all->GetXaxis()->SetLabelSize(0.05);
   ttz-all-all->GetXaxis()->SetTitleSize(0.075);
   ttz-all-all->GetXaxis()->SetTitleOffset(0.8);
   ttz-all-all->GetXaxis()->SetTitleFont(82);
   ttz-all-all->GetYaxis()->SetLabelFont(82);
   ttz-all-all->GetYaxis()->SetLabelSize(0.05);
   ttz-all-all->GetYaxis()->SetTitleSize(0.075);
   ttz-all-all->GetYaxis()->SetTitleOffset(0.8);
   ttz-all-all->GetYaxis()->SetTitleFont(82);
   ttz-all-all->GetZaxis()->SetLabelFont(82);
   ttz-all-all->GetZaxis()->SetLabelSize(0.05);
   ttz-all-all->GetZaxis()->SetTitleSize(0.075);
   ttz-all-all->GetZaxis()->SetTitleFont(82);
   ttz-all-all->Draw("same");
   
   TH1F *ttbb-all-all = new TH1F("ttbb-all-all","ttbb-all-all",150,0,1500);
   ttbb-all-all->SetBinContent(21,6.602332e-05);
   ttbb-all-all->SetBinContent(23,3.301166e-05);
   ttbb-all-all->SetBinContent(24,0.0001320466);
   ttbb-all-all->SetBinContent(25,0.0001320466);
   ttbb-all-all->SetBinContent(26,6.602332e-05);
   ttbb-all-all->SetBinContent(27,0.0001569135);
   ttbb-all-all->SetBinContent(28,0.0002518761);
   ttbb-all-all->SetBinContent(29,3.301166e-05);
   ttbb-all-all->SetBinContent(30,0.0002518761);
   ttbb-all-all->SetBinContent(31,0.0002559485);
   ttbb-all-all->SetBinContent(32,0.0005037521);
   ttbb-all-all->SetBinContent(33,0.000511897);
   ttbb-all-all->SetBinContent(34,0.0005078246);
   ttbb-all-all->SetBinContent(35,0.0006027871);
   ttbb-all-all->SetBinContent(36,0.0006068596);
   ttbb-all-all->SetBinContent(37,0.0007348338);
   ttbb-all-all->SetBinContent(38,0.0007307614);
   ttbb-all-all->SetBinContent(39,0.0009536982);
   ttbb-all-all->SetBinContent(40,0.001217792);
   ttbb-all-all->SetBinContent(41,0.0009247589);
   ttbb-all-all->SetBinContent(42,0.001613932);
   ttbb-all-all->SetBinContent(43,0.002031299);
   ttbb-all-all->SetBinContent(44,0.001676315);
   ttbb-all-all->SetBinContent(45,0.001977493);
   ttbb-all-all->SetBinContent(46,0.002704615);
   ttbb-all-all->SetBinContent(47,0.002497968);
   ttbb-all-all->SetBinContent(48,0.00285252);
   ttbb-all-all->SetBinContent(49,0.002960131);
   ttbb-all-all->SetBinContent(50,0.003732482);
   ttbb-all-all->SetBinContent(51,0.00451211);
   ttbb-all-all->SetBinContent(52,0.004826369);
   ttbb-all-all->SetBinContent(53,0.004536977);
   ttbb-all-all->SetBinContent(54,0.005247374);
   ttbb-all-all->SetBinContent(55,0.006143192);
   ttbb-all-all->SetBinContent(56,0.006560125);
   ttbb-all-all->SetBinContent(57,0.007221223);
   ttbb-all-all->SetBinContent(58,0.007081033);
   ttbb-all-all->SetBinContent(59,0.009012867);
   ttbb-all-all->SetBinContent(60,0.008785856);
   ttbb-all-all->SetBinContent(61,0.01134899);
   ttbb-all-all->SetBinContent(62,0.01069326);
   ttbb-all-all->SetBinContent(63,0.01228727);
   ttbb-all-all->SetBinContent(64,0.01240303);
   ttbb-all-all->SetBinContent(65,0.01294257);
   ttbb-all-all->SetBinContent(66,0.01355073);
   ttbb-all-all->SetBinContent(67,0.01618439);
   ttbb-all-all->SetBinContent(68,0.01617625);
   ttbb-all-all->SetBinContent(69,0.01601119);
   ttbb-all-all->SetBinContent(70,0.01639918);
   ttbb-all-all->SetBinContent(71,0.01947504);
   ttbb-all-all->SetBinContent(72,0.01963558);
   ttbb-all-all->SetBinContent(73,0.01951168);
   ttbb-all-all->SetBinContent(74,0.0195908);
   ttbb-all-all->SetBinContent(75,0.02176764);
   ttbb-all-all->SetBinContent(76,0.0230673);
   ttbb-all-all->SetBinContent(77,0.02418604);
   ttbb-all-all->SetBinContent(78,0.02321243);
   ttbb-all-all->SetBinContent(79,0.02426472);
   ttbb-all-all->SetBinContent(80,0.02587993);
   ttbb-all-all->SetBinContent(81,0.02448809);
   ttbb-all-all->SetBinContent(82,0.0270109);
   ttbb-all-all->SetBinContent(83,0.0263751);
   ttbb-all-all->SetBinContent(84,0.02760059);
   ttbb-all-all->SetBinContent(85,0.02696523);
   ttbb-all-all->SetBinContent(86,0.0280197);
   ttbb-all-all->SetBinContent(87,0.02832858);
   ttbb-all-all->SetBinContent(88,0.02862161);
   ttbb-all-all->SetBinContent(89,0.0275273);
   ttbb-all-all->SetBinContent(90,0.02716097);
   ttbb-all-all->SetBinContent(91,0.02792067);
   ttbb-all-all->SetBinContent(92,0.02773351);
   ttbb-all-all->SetBinContent(93,0.02667671);
   ttbb-all-all->SetBinContent(94,0.02677662);
   ttbb-all-all->SetBinContent(95,0.02396078);
   ttbb-all-all->SetBinContent(96,0.02583558);
   ttbb-all-all->SetBinContent(97,0.02410867);
   ttbb-all-all->SetBinContent(98,0.0218866);
   ttbb-all-all->SetBinContent(99,0.01864976);
   ttbb-all-all->SetBinContent(100,0.01664015);
   ttbb-all-all->SetBinContent(101,0.0133861);
   ttbb-all-all->SetBinContent(102,0.008171715);
   ttbb-all-all->SetBinContent(103,0.005664742);
   ttbb-all-all->SetBinContent(104,0.003034732);
   ttbb-all-all->SetBinContent(105,0.001841374);
   ttbb-all-all->SetBinContent(106,0.001160346);
   ttbb-all-all->SetBinContent(107,0.0004336564);
   ttbb-all-all->SetBinContent(108,0.0002270092);
   ttbb-all-all->SetBinContent(109,0.0001609859);
   ttbb-all-all->SetBinContent(110,3.301166e-05);
   ttbb-all-all->SetBinContent(111,0.0001198294);
   ttbb-all-all->SetBinContent(112,5.787852e-05);
   ttbb-all-all->SetBinContent(114,3.301166e-05);
   ttbb-all-all->SetBinContent(115,2.893926e-05);
   ttbb-all-all->SetBinContent(119,2.893926e-05);
   ttbb-all-all->SetBinContent(123,6.195092e-05);
   ttbb-all-all->SetBinContent(129,3.301166e-05);
   ttbb-all-all->SetEntries(31600);
   ttbb-all-all->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   ttbb-all-all->SetLineColor(ci);

   ci = TColor::GetColor("#ffff00");
   ttbb-all-all->SetMarkerColor(ci);
   ttbb-all-all->SetMarkerSize(0.5);
   ttbb-all-all->GetXaxis()->SetRange(1,150);
   ttbb-all-all->GetXaxis()->SetLabelFont(82);
   ttbb-all-all->GetXaxis()->SetLabelSize(0.05);
   ttbb-all-all->GetXaxis()->SetTitleSize(0.075);
   ttbb-all-all->GetXaxis()->SetTitleOffset(0.8);
   ttbb-all-all->GetXaxis()->SetTitleFont(82);
   ttbb-all-all->GetYaxis()->SetLabelFont(82);
   ttbb-all-all->GetYaxis()->SetLabelSize(0.05);
   ttbb-all-all->GetYaxis()->SetTitleSize(0.075);
   ttbb-all-all->GetYaxis()->SetTitleOffset(0.8);
   ttbb-all-all->GetYaxis()->SetTitleFont(82);
   ttbb-all-all->GetZaxis()->SetLabelFont(82);
   ttbb-all-all->GetZaxis()->SetLabelSize(0.05);
   ttbb-all-all->GetZaxis()->SetTitleSize(0.075);
   ttbb-all-all->GetZaxis()->SetTitleFont(82);
   ttbb-all-all->Draw("same");
   
   TH1F *6f_ttbar__5 = new TH1F("6f_ttbar__5","Total visible energy in an event",150,0,1500);
   6f_ttbar__5->SetBinContent(3,9.782438e-08);
   6f_ttbar__5->SetBinContent(5,1.94724e-07);
   6f_ttbar__5->SetBinContent(6,1.188909e-06);
   6f_ttbar__5->SetBinContent(7,1.286352e-06);
   6f_ttbar__5->SetBinContent(8,2.860288e-06);
   6f_ttbar__5->SetBinContent(9,1.055463e-05);
   6f_ttbar__5->SetBinContent(10,8.953491e-06);
   6f_ttbar__5->SetBinContent(11,2.040048e-05);
   6f_ttbar__5->SetBinContent(12,3.377152e-05);
   6f_ttbar__5->SetBinContent(13,5.254018e-05);
   6f_ttbar__5->SetBinContent(14,8.362773e-05);
   6f_ttbar__5->SetBinContent(15,0.0001062467);
   6f_ttbar__5->SetBinContent(16,0.0001315755);
   6f_ttbar__5->SetBinContent(17,0.0001715995);
   6f_ttbar__5->SetBinContent(18,0.000197466);
   6f_ttbar__5->SetBinContent(19,0.000259713);
   6f_ttbar__5->SetBinContent(20,0.0002938798);
   6f_ttbar__5->SetBinContent(21,0.0003351811);
   6f_ttbar__5->SetBinContent(22,0.0004122106);
   6f_ttbar__5->SetBinContent(23,0.0004881586);
   6f_ttbar__5->SetBinContent(24,0.0005136801);
   6f_ttbar__5->SetBinContent(25,0.00059806);
   6f_ttbar__5->SetBinContent(26,0.0007091552);
   6f_ttbar__5->SetBinContent(27,0.0008037352);
   6f_ttbar__5->SetBinContent(28,0.0009166312);
   6f_ttbar__5->SetBinContent(29,0.001006326);
   6f_ttbar__5->SetBinContent(30,0.001130947);
   6f_ttbar__5->SetBinContent(31,0.001258953);
   6f_ttbar__5->SetBinContent(32,0.001393088);
   6f_ttbar__5->SetBinContent(33,0.001576258);
   6f_ttbar__5->SetBinContent(34,0.001683289);
   6f_ttbar__5->SetBinContent(35,0.001773295);
   6f_ttbar__5->SetBinContent(36,0.002003285);
   6f_ttbar__5->SetBinContent(37,0.00232481);
   6f_ttbar__5->SetBinContent(38,0.002484545);
   6f_ttbar__5->SetBinContent(39,0.002689002);
   6f_ttbar__5->SetBinContent(40,0.00293814);
   6f_ttbar__5->SetBinContent(41,0.003192692);
   6f_ttbar__5->SetBinContent(42,0.003402319);
   6f_ttbar__5->SetBinContent(43,0.003780502);
   6f_ttbar__5->SetBinContent(44,0.004070451);
   6f_ttbar__5->SetBinContent(45,0.004550964);
   6f_ttbar__5->SetBinContent(46,0.004897803);
   6f_ttbar__5->SetBinContent(47,0.005340826);
   6f_ttbar__5->SetBinContent(48,0.005560272);
   6f_ttbar__5->SetBinContent(49,0.00594801);
   6f_ttbar__5->SetBinContent(50,0.006547472);
   6f_ttbar__5->SetBinContent(51,0.007244733);
   6f_ttbar__5->SetBinContent(52,0.007742808);
   6f_ttbar__5->SetBinContent(53,0.008330296);
   6f_ttbar__5->SetBinContent(54,0.009012067);
   6f_ttbar__5->SetBinContent(55,0.009478906);
   6f_ttbar__5->SetBinContent(56,0.01035436);
   6f_ttbar__5->SetBinContent(57,0.01109464);
   6f_ttbar__5->SetBinContent(58,0.01159406);
   6f_ttbar__5->SetBinContent(59,0.01201261);
   6f_ttbar__5->SetBinContent(60,0.01299165);
   6f_ttbar__5->SetBinContent(61,0.01307376);
   6f_ttbar__5->SetBinContent(62,0.01370792);
   6f_ttbar__5->SetBinContent(63,0.01437862);
   6f_ttbar__5->SetBinContent(64,0.01467238);
   6f_ttbar__5->SetBinContent(65,0.01493342);
   6f_ttbar__5->SetBinContent(66,0.01546506);
   6f_ttbar__5->SetBinContent(67,0.01589528);
   6f_ttbar__5->SetBinContent(68,0.0164273);
   6f_ttbar__5->SetBinContent(69,0.0165164);
   6f_ttbar__5->SetBinContent(70,0.01715063);
   6f_ttbar__5->SetBinContent(71,0.01754031);
   6f_ttbar__5->SetBinContent(72,0.01782082);
   6f_ttbar__5->SetBinContent(73,0.01832867);
   6f_ttbar__5->SetBinContent(74,0.01871521);
   6f_ttbar__5->SetBinContent(75,0.01913641);
   6f_ttbar__5->SetBinContent(76,0.01964089);
   6f_ttbar__5->SetBinContent(77,0.01988859);
   6f_ttbar__5->SetBinContent(78,0.01998531);
   6f_ttbar__5->SetBinContent(79,0.02016183);
   6f_ttbar__5->SetBinContent(80,0.02075148);
   6f_ttbar__5->SetBinContent(81,0.02045427);
   6f_ttbar__5->SetBinContent(82,0.02081916);
   6f_ttbar__5->SetBinContent(83,0.02150105);
   6f_ttbar__5->SetBinContent(84,0.02144284);
   6f_ttbar__5->SetBinContent(85,0.02168557);
   6f_ttbar__5->SetBinContent(86,0.02175967);
   6f_ttbar__5->SetBinContent(87,0.02188187);
   6f_ttbar__5->SetBinContent(88,0.02199562);
   6f_ttbar__5->SetBinContent(89,0.02255928);
   6f_ttbar__5->SetBinContent(90,0.02240603);
   6f_ttbar__5->SetBinContent(91,0.0225575);
   6f_ttbar__5->SetBinContent(92,0.02289855);
   6f_ttbar__5->SetBinContent(93,0.0226663);
   6f_ttbar__5->SetBinContent(94,0.02282591);
   6f_ttbar__5->SetBinContent(95,0.02299658);
   6f_ttbar__5->SetBinContent(96,0.02284504);
   6f_ttbar__5->SetBinContent(97,0.02262241);
   6f_ttbar__5->SetBinContent(98,0.02171401);
   6f_ttbar__5->SetBinContent(99,0.02022817);
   6f_ttbar__5->SetBinContent(100,0.01787046);
   6f_ttbar__5->SetBinContent(101,0.01475906);
   6f_ttbar__5->SetBinContent(102,0.01076494);
   6f_ttbar__5->SetBinContent(103,0.007153695);
   6f_ttbar__5->SetBinContent(104,0.00450179);
   6f_ttbar__5->SetBinContent(105,0.002616288);
   6f_ttbar__5->SetBinContent(106,0.001542488);
   6f_ttbar__5->SetBinContent(107,0.000943245);
   6f_ttbar__5->SetBinContent(108,0.0005986068);
   6f_ttbar__5->SetBinContent(109,0.0004290555);
   6f_ttbar__5->SetBinContent(110,0.0002822938);
   6f_ttbar__5->SetBinContent(111,0.0002010993);
   6f_ttbar__5->SetBinContent(112,0.0001658817);
   6f_ttbar__5->SetBinContent(113,0.0001003729);
   6f_ttbar__5->SetBinContent(114,9.6241e-05);
   6f_ttbar__5->SetBinContent(115,6.551984e-05);
   6f_ttbar__5->SetBinContent(116,3.958571e-05);
   6f_ttbar__5->SetBinContent(117,4.993333e-05);
   6f_ttbar__5->SetBinContent(118,3.942873e-05);
   6f_ttbar__5->SetBinContent(119,2.423833e-05);
   6f_ttbar__5->SetBinContent(120,2.013156e-05);
   6f_ttbar__5->SetBinContent(121,2.328814e-05);
   6f_ttbar__5->SetBinContent(122,1.689149e-05);
   6f_ttbar__5->SetBinContent(123,7.2596e-06);
   6f_ttbar__5->SetBinContent(124,7.776429e-06);
   6f_ttbar__5->SetBinContent(125,1.089501e-05);
   6f_ttbar__5->SetBinContent(126,6.211114e-06);
   6f_ttbar__5->SetBinContent(127,4.590842e-06);
   6f_ttbar__5->SetBinContent(128,5.505317e-06);
   6f_ttbar__5->SetBinContent(129,4.33493e-06);
   6f_ttbar__5->SetBinContent(130,1.039323e-06);
   6f_ttbar__5->SetBinContent(131,4.227014e-06);
   6f_ttbar__5->SetBinContent(132,9.740421e-07);
   6f_ttbar__5->SetBinContent(133,5.729096e-07);
   6f_ttbar__5->SetBinContent(134,2.45676e-06);
   6f_ttbar__5->SetBinContent(135,9.35007e-07);
   6f_ttbar__5->SetBinContent(136,1.857944e-06);
   6f_ttbar__5->SetBinContent(137,6.025106e-06);
   6f_ttbar__5->SetBinContent(138,1.74199e-06);
   6f_ttbar__5->SetBinContent(139,2.585346e-06);
   6f_ttbar__5->SetBinContent(140,1.876969e-06);
   6f_ttbar__5->SetBinContent(141,2.420059e-06);
   6f_ttbar__5->SetBinContent(142,1.890098e-06);
   6f_ttbar__5->SetBinContent(143,9.740421e-07);
   6f_ttbar__5->SetBinContent(144,9.087355e-07);
   6f_ttbar__5->SetBinContent(146,2.774e-06);
   6f_ttbar__5->SetBinContent(147,7.230085e-07);
   6f_ttbar__5->SetBinContent(150,2.624007e-06);
   6f_ttbar__5->SetBinContent(151,2.051058e-05);
   6f_ttbar__5->SetMinimum(0);
   6f_ttbar__5->SetMaximum(0.05224279);
   6f_ttbar__5->SetEntries(1218130);
   6f_ttbar__5->SetDirectory(0);
   6f_ttbar__5->SetStats(0);
   6f_ttbar__5->SetMarkerSize(0.5);
   6f_ttbar__5->GetXaxis()->SetTitle("E_{vis}^{tot} [GeV]");
   6f_ttbar__5->GetXaxis()->SetRange(1,150);
   6f_ttbar__5->GetXaxis()->SetLabelFont(82);
   6f_ttbar__5->GetXaxis()->SetLabelSize(0.05);
   6f_ttbar__5->GetXaxis()->SetTitleSize(0.075);
   6f_ttbar__5->GetXaxis()->SetTitleOffset(0.8);
   6f_ttbar__5->GetXaxis()->SetTitleFont(82);
   6f_ttbar__5->GetYaxis()->SetTitle("Normalised");
   6f_ttbar__5->GetYaxis()->SetLabelFont(82);
   6f_ttbar__5->GetYaxis()->SetLabelSize(0.05);
   6f_ttbar__5->GetYaxis()->SetTitleSize(0.075);
   6f_ttbar__5->GetYaxis()->SetTitleOffset(0.8);
   6f_ttbar__5->GetYaxis()->SetTitleFont(82);
   6f_ttbar__5->GetZaxis()->SetLabelFont(82);
   6f_ttbar__5->GetZaxis()->SetLabelSize(0.05);
   6f_ttbar__5->GetZaxis()->SetTitleSize(0.075);
   6f_ttbar__5->GetZaxis()->SetTitleFont(82);
   6f_ttbar__5->Draw("sameaxis");
   
   TLegend *leg = new TLegend(0.67,0.65,0.93,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(82);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(19);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("tth-ln4q-hbb","semileptonic","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("tth-6q-hbb","hadronic","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("tth-2l2nbb-hbb","leptonic","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("tth-other","tth->other","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ttz-all-all","ttZ","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ttbb-all-all","ttbb","l");

   ci = TColor::GetColor("#ffff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("6f_ttbar","ttbar","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Figures/cutvariables_npfos.C <==
{
//=========Macro generated from canvas: c/c
//=========  (Wed Aug 20 11:43:59 2014) by ROOT version5.34/19
   TCanvas *c = new TCanvas("c", "c",1974,194,800,704);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->Range(-56.04396,-0.008715597,318.8383,0.05302752);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(0);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.1494975);
   c->SetRightMargin(0.05025126);
   c->SetTopMargin(0.04903417);
   c->SetBottomMargin(0.141159);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1F *six_fttbar = new TH1F("six_fttbar","Number of reconstructed objects",75,0,300);
   six_fttbar->SetBinContent(3,3.969435e-06);
   six_fttbar->SetBinContent(4,9.765322e-06);
   six_fttbar->SetBinContent(5,2.716588e-05);
   six_fttbar->SetBinContent(6,9.873171e-05);
   six_fttbar->SetBinContent(7,0.0002803361);
   six_fttbar->SetBinContent(8,0.0005058824);
   six_fttbar->SetBinContent(9,0.001034964);
   six_fttbar->SetBinContent(10,0.001707693);
   six_fttbar->SetBinContent(11,0.002528915);
   six_fttbar->SetBinContent(12,0.003599733);
   six_fttbar->SetBinContent(13,0.004597293);
   six_fttbar->SetBinContent(14,0.006010001);
   six_fttbar->SetBinContent(15,0.007227955);
   six_fttbar->SetBinContent(16,0.008532305);
   six_fttbar->SetBinContent(17,0.01010158);
   six_fttbar->SetBinContent(18,0.01169058);
   six_fttbar->SetBinContent(19,0.01346858);
   six_fttbar->SetBinContent(20,0.01585952);
   six_fttbar->SetBinContent(21,0.01791081);
   six_fttbar->SetBinContent(22,0.02037091);
   six_fttbar->SetBinContent(23,0.02297559);
   six_fttbar->SetBinContent(24,0.02566161);
   six_fttbar->SetBinContent(25,0.02777398);
   six_fttbar->SetBinContent(26,0.02985303);
   six_fttbar->SetBinContent(27,0.03203613);
   six_fttbar->SetBinContent(28,0.03346556);
   six_fttbar->SetBinContent(29,0.03499931);
   six_fttbar->SetBinContent(30,0.03624217);
   six_fttbar->SetBinContent(31,0.03716792);
   six_fttbar->SetBinContent(32,0.03755621);
   six_fttbar->SetBinContent(33,0.03777659);
   six_fttbar->SetBinContent(34,0.03779943);
   six_fttbar->SetBinContent(35,0.0378188);
   six_fttbar->SetBinContent(36,0.037358);
   six_fttbar->SetBinContent(37,0.03660874);
   six_fttbar->SetBinContent(38,0.03490811);
   six_fttbar->SetBinContent(39,0.03344847);
   six_fttbar->SetBinContent(40,0.03153915);
   six_fttbar->SetBinContent(41,0.02980148);
   six_fttbar->SetBinContent(42,0.02795652);
   six_fttbar->SetBinContent(43,0.02581436);
   six_fttbar->SetBinContent(44,0.0233058);
   six_fttbar->SetBinContent(45,0.02130883);
   six_fttbar->SetBinContent(46,0.01905866);
   six_fttbar->SetBinContent(47,0.01721722);
   six_fttbar->SetBinContent(48,0.01520477);
   six_fttbar->SetBinContent(49,0.01315322);
   six_fttbar->SetBinContent(50,0.01155864);
   six_fttbar->SetBinContent(51,0.01010282);
   six_fttbar->SetBinContent(52,0.008827881);
   six_fttbar->SetBinContent(53,0.007583418);
   six_fttbar->SetBinContent(54,0.006436785);
   six_fttbar->SetBinContent(55,0.005565752);
   six_fttbar->SetBinContent(56,0.004726058);
   six_fttbar->SetBinContent(57,0.003924279);
   six_fttbar->SetBinContent(58,0.003270983);
   six_fttbar->SetBinContent(59,0.002702079);
   six_fttbar->SetBinContent(60,0.002194971);
   six_fttbar->SetBinContent(61,0.001925621);
   six_fttbar->SetBinContent(62,0.001597735);
   six_fttbar->SetBinContent(63,0.001250413);
   six_fttbar->SetBinContent(64,0.001025712);
   six_fttbar->SetBinContent(65,0.0008287951);
   six_fttbar->SetBinContent(66,0.0007022356);
   six_fttbar->SetBinContent(67,0.0005427644);
   six_fttbar->SetBinContent(68,0.0004307824);
   six_fttbar->SetBinContent(69,0.0003427092);
   six_fttbar->SetBinContent(70,0.0003089551);
   six_fttbar->SetBinContent(71,0.0002273763);
   six_fttbar->SetBinContent(72,0.0002143422);
   six_fttbar->SetBinContent(73,0.0001420988);
   six_fttbar->SetBinContent(74,0.0001041221);
   six_fttbar->SetBinContent(75,8.630116e-05);
   six_fttbar->SetBinContent(76,0.0002826216);
   six_fttbar->SetMinimum(0);
   six_fttbar->SetMaximum(0.1);
   six_fttbar->SetEntries(1218130);
   six_fttbar->SetStats(0);
  six_fttbar->SetLineColor(2);
   six_fttbar->SetLineWidth(2);
	 six_fttbar->SetLineStyle(3);
   six_fttbar->SetMarkerSize(1.0);
	 six_fttbar->SetMarkerStyle(24);
	 six_fttbar->SetMarkerColor(2);
   six_fttbar->GetXaxis()->SetTitle("Number of reconstructed particles");
   six_fttbar->GetXaxis()->SetRange(1,75);
   six_fttbar->GetXaxis()->SetLabelFont(42);
   six_fttbar->GetXaxis()->SetLabelSize(0.06);
   six_fttbar->GetXaxis()->SetTitleSize(0.06);
   six_fttbar->GetXaxis()->SetTitleFont(42);
   six_fttbar->GetYaxis()->SetTitle("Normalized");
   six_fttbar->GetYaxis()->SetNdivisions(504);
   six_fttbar->GetYaxis()->SetLabelFont(42);
   six_fttbar->GetYaxis()->SetLabelSize(0.06);
   six_fttbar->GetYaxis()->SetTitleSize(0.06);
   six_fttbar->GetYaxis()->SetTitleOffset(1.3);
   six_fttbar->GetYaxis()->SetTitleFont(42);
   six_fttbar->GetZaxis()->SetLabelFont(42);
   six_fttbar->GetZaxis()->SetLabelSize(0.05);
   six_fttbar->GetZaxis()->SetTitleSize(0.075);
   six_fttbar->GetZaxis()->SetTitleFont(42);
	 six_fttbar->Rebin(2);
   six_fttbar->Draw("");
   
   TH1F *ttz_all_all = new TH1F("ttz_all_all","ttz_all_all",75,0,300);
   ttz_all_all->SetBinContent(8,5.540684e-05);
   ttz_all_all->SetBinContent(9,1.80124e-05);
   ttz_all_all->SetBinContent(10,0.0002923073);
   ttz_all_all->SetBinContent(11,0.0004391458);
   ttz_all_all->SetBinContent(12,0.0006801551);
   ttz_all_all->SetBinContent(13,0.001177447);
   ttz_all_all->SetBinContent(14,0.001304903);
   ttz_all_all->SetBinContent(15,0.001744049);
   ttz_all_all->SetBinContent(16,0.00252954);
   ttz_all_all->SetBinContent(17,0.002918757);
   ttz_all_all->SetBinContent(18,0.003578161);
   ttz_all_all->SetBinContent(19,0.00420291);
   ttz_all_all->SetBinContent(20,0.00489286);
   ttz_all_all->SetBinContent(21,0.005892923);
   ttz_all_all->SetBinContent(22,0.007962565);
   ttz_all_all->SetBinContent(23,0.01114445);
   ttz_all_all->SetBinContent(24,0.01060977);
   ttz_all_all->SetBinContent(25,0.01363112);
   ttz_all_all->SetBinContent(26,0.01363523);
   ttz_all_all->SetBinContent(27,0.01735044);
   ttz_all_all->SetBinContent(28,0.01903224);
   ttz_all_all->SetBinContent(29,0.02207983);
   ttz_all_all->SetBinContent(30,0.0220438);
   ttz_all_all->SetBinContent(31,0.0266136);
   ttz_all_all->SetBinContent(32,0.02798096);
   ttz_all_all->SetBinContent(33,0.03086506);
   ttz_all_all->SetBinContent(34,0.0291921);
   ttz_all_all->SetBinContent(35,0.03413701);
   ttz_all_all->SetBinContent(36,0.03418009);
   ttz_all_all->SetBinContent(37,0.03648232);
   ttz_all_all->SetBinContent(38,0.03657511);
   ttz_all_all->SetBinContent(39,0.03864044);
   ttz_all_all->SetBinContent(40,0.03846463);
   ttz_all_all->SetBinContent(41,0.03726212);
   ttz_all_all->SetBinContent(42,0.03605002);
   ttz_all_all->SetBinContent(43,0.03705028);
   ttz_all_all->SetBinContent(44,0.03584503);
   ttz_all_all->SetBinContent(45,0.03344452);
   ttz_all_all->SetBinContent(46,0.03277944);
   ttz_all_all->SetBinContent(47,0.02828032);
   ttz_all_all->SetBinContent(48,0.02971816);
   ttz_all_all->SetBinContent(49,0.02577839);
   ttz_all_all->SetBinContent(50,0.02499564);
   ttz_all_all->SetBinContent(51,0.02228755);
   ttz_all_all->SetBinContent(52,0.02032324);
   ttz_all_all->SetBinContent(53,0.019071);
   ttz_all_all->SetBinContent(54,0.01645571);
   ttz_all_all->SetBinContent(55,0.0150717);
   ttz_all_all->SetBinContent(56,0.01289124);
   ttz_all_all->SetBinContent(57,0.009989128);
   ttz_all_all->SetBinContent(58,0.010413);
   ttz_all_all->SetBinContent(59,0.009034677);
   ttz_all_all->SetBinContent(60,0.005873541);
   ttz_all_all->SetBinContent(61,0.00673656);
   ttz_all_all->SetBinContent(62,0.005434395);
   ttz_all_all->SetBinContent(63,0.004478575);
   ttz_all_all->SetBinContent(64,0.004020047);
   ttz_all_all->SetBinContent(65,0.003657059);
   ttz_all_all->SetBinContent(66,0.002863351);
   ttz_all_all->SetBinContent(67,0.00157372);
   ttz_all_all->SetBinContent(68,0.002166552);
   ttz_all_all->SetBinContent(69,0.00167063);
   ttz_all_all->SetBinContent(70,0.0008976736);
   ttz_all_all->SetBinContent(71,0.0006247484);
   ttz_all_all->SetBinContent(72,0.001081906);
   ttz_all_all->SetBinContent(73,0.0008824004);
   ttz_all_all->SetBinContent(74,0.0005666022);
   ttz_all_all->SetBinContent(75,0.000383739);
   ttz_all_all->SetBinContent(76,0.001104028);
   ttz_all_all->SetEntries(26977);
   ttz_all_all->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcf00");
	 ci = 1;
   //ttz_all_all->SetLineColor(ci);
   ttz_all_all->SetLineWidth(2);
	 ttz_all_all->SetLineColor(2);
	 ttz_all_all->SetLineStyle(4);
	 //ttz_all_all->SetFillColor(2);
	 //ttz_all_all->SetFillStyle(3345);
   ttz_all_all->SetMarkerColor(2);
   ttz_all_all->SetMarkerSize(1.0);
	 ttz_all_all->SetMarkerStyle(26);
	 ttz_all_all->SetMarkerColor(2);
   ttz_all_all->GetXaxis()->SetRange(1,76);
   ttz_all_all->GetXaxis()->SetLabelFont(42);
   ttz_all_all->GetXaxis()->SetLabelSize(0.05);
   ttz_all_all->GetXaxis()->SetTitleSize(0.075);
   ttz_all_all->GetXaxis()->SetTitleOffset(0.8);
   ttz_all_all->GetXaxis()->SetTitleFont(42);
   ttz_all_all->GetYaxis()->SetNdivisions(504);
   ttz_all_all->GetYaxis()->SetLabelFont(42);
   ttz_all_all->GetYaxis()->SetLabelSize(0.05);
   ttz_all_all->GetYaxis()->SetTitleSize(0.075);
   ttz_all_all->GetYaxis()->SetTitleOffset(0.8);
   ttz_all_all->GetYaxis()->SetTitleFont(42);
   ttz_all_all->GetZaxis()->SetLabelFont(42);
   ttz_all_all->GetZaxis()->SetLabelSize(0.05);
   ttz_all_all->GetZaxis()->SetTitleSize(0.075);
   ttz_all_all->GetZaxis()->SetTitleFont(42);
	 ttz_all_all->Rebin(2);
   ttz_all_all->Draw("same");
	 ttz_all_all->Draw("P same");
   
   TH1F *ttbb_all_all = new TH1F("ttbb_all_all","ttbb_all_all",75,0,300);
   ttbb_all_all->SetBinContent(10,3.31025e-05);
   ttbb_all_all->SetBinContent(13,2.901889e-05);
   ttbb_all_all->SetBinContent(14,6.212138e-05);
   ttbb_all_all->SetBinContent(15,0.0002607364);
   ttbb_all_all->SetBinContent(16,0.0001573453);
   ttbb_all_all->SetBinContent(17,0.0006293811);
   ttbb_all_all->SetBinContent(18,0.0009277373);
   ttbb_all_all->SetBinContent(19,0.001523582);
   ttbb_all_all->SetBinContent(20,0.00193758);
   ttbb_all_all->SetBinContent(21,0.002985044);
   ttbb_all_all->SetBinContent(22,0.00363076);
   ttbb_all_all->SetBinContent(23,0.004607501);
   ttbb_all_all->SetBinContent(24,0.005076321);
   ttbb_all_all->SetBinContent(25,0.0074524);
   ttbb_all_all->SetBinContent(26,0.009285719);
   ttbb_all_all->SetBinContent(27,0.01030911);
   ttbb_all_all->SetBinContent(28,0.01192792);
   ttbb_all_all->SetBinContent(29,0.01531018);
   ttbb_all_all->SetBinContent(30,0.01774109);
   ttbb_all_all->SetBinContent(31,0.01978659);
   ttbb_all_all->SetBinContent(32,0.02334169);
   ttbb_all_all->SetBinContent(33,0.02431479);
   ttbb_all_all->SetBinContent(34,0.02734241);
   ttbb_all_all->SetBinContent(35,0.02961746);
   ttbb_all_all->SetBinContent(36,0.03166921);
   ttbb_all_all->SetBinContent(37,0.03336239);
   ttbb_all_all->SetBinContent(38,0.03514173);
   ttbb_all_all->SetBinContent(39,0.03728199);
   ttbb_all_all->SetBinContent(40,0.03728418);
   ttbb_all_all->SetBinContent(41,0.03764203);
   ttbb_all_all->SetBinContent(42,0.04057805);
   ttbb_all_all->SetBinContent(43,0.03882641);
   ttbb_all_all->SetBinContent(44,0.04022618);
   ttbb_all_all->SetBinContent(45,0.03809817);
   ttbb_all_all->SetBinContent(46,0.03820243);
   ttbb_all_all->SetBinContent(47,0.0353227);
   ttbb_all_all->SetBinContent(48,0.03372651);
   ttbb_all_all->SetBinContent(49,0.03399045);
   ttbb_all_all->SetBinContent(50,0.02968045);
   ttbb_all_all->SetBinContent(51,0.02866609);
   ttbb_all_all->SetBinContent(52,0.02635491);
   ttbb_all_all->SetBinContent(53,0.02381503);
   ttbb_all_all->SetBinContent(54,0.02142173);
   ttbb_all_all->SetBinContent(55,0.01964644);
   ttbb_all_all->SetBinContent(56,0.01772797);
   ttbb_all_all->SetBinContent(57,0.01547656);
   ttbb_all_all->SetBinContent(58,0.01343516);
   ttbb_all_all->SetBinContent(59,0.01207709);
   ttbb_all_all->SetBinContent(60,0.0103549);
   ttbb_all_all->SetBinContent(61,0.008317583);
   ttbb_all_all->SetBinContent(62,0.007307308);
   ttbb_all_all->SetBinContent(63,0.006086165);
   ttbb_all_all->SetBinContent(64,0.004852337);
   ttbb_all_all->SetBinContent(65,0.004802033);
   ttbb_all_all->SetBinContent(66,0.004334948);
   ttbb_all_all->SetBinContent(67,0.003262115);
   ttbb_all_all->SetBinContent(68,0.002447236);
   ttbb_all_all->SetBinContent(69,0.002099009);
   ttbb_all_all->SetBinContent(70,0.001722197);
   ttbb_all_all->SetBinContent(71,0.001883626);
   ttbb_all_all->SetBinContent(72,0.001453294);
   ttbb_all_all->SetBinContent(73,0.001217059);
   ttbb_all_all->SetBinContent(74,0.001088733);
   ttbb_all_all->SetBinContent(75,0.000827996);
   ttbb_all_all->SetBinContent(76,0.002753327);
   ttbb_all_all->SetEntries(31600);
   ttbb_all_all->SetStats(0);
   ttbb_all_all->SetLineColor(kGreen+2); // was 13
   ttbb_all_all->SetLineWidth(2);
	 ttbb_all_all->SetLineStyle(7);
	 //ttbb_all_all->SetFillColor(kGreen+2);
// 	 //ttbb_all_all->SetFillStyle(3354);
   ttbb_all_all->SetMarkerColor(kGreen+2);
   ttbb_all_all->SetMarkerSize(1.5);
	 ttbb_all_all->SetMarkerStyle(27);
	 //ttbb_all_all->SetMarkerColor(1);
   ttbb_all_all->GetXaxis()->SetRange(1,76);
   ttbb_all_all->GetXaxis()->SetLabelFont(42);
   ttbb_all_all->GetXaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetXaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetXaxis()->SetTitleOffset(0.8);
   ttbb_all_all->GetXaxis()->SetTitleFont(42);
   ttbb_all_all->GetYaxis()->SetNdivisions(504);
   ttbb_all_all->GetYaxis()->SetLabelFont(42);
   ttbb_all_all->GetYaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetYaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetYaxis()->SetTitleOffset(0.8);
   ttbb_all_all->GetYaxis()->SetTitleFont(42);
   ttbb_all_all->GetZaxis()->SetLabelFont(42);
   ttbb_all_all->GetZaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetZaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetZaxis()->SetTitleFont(42);
	 ttbb_all_all->Rebin(2);
   ttbb_all_all->Draw("same");
	 ttbb_all_all->Draw("P same");
   
   TH1F *tth_other = new TH1F("tth_other","cut0",75,0,300);
   tth_other->SetBinContent(9,0.0001219843);
   tth_other->SetBinContent(10,0.0003262527);
   tth_other->SetBinContent(11,0.0002042685);
   tth_other->SetBinContent(12,0.0004085369);
   tth_other->SetBinContent(13,0.0005731053);
   tth_other->SetBinContent(14,0.0006582828);
   tth_other->SetBinContent(15,0.001265311);
   tth_other->SetBinContent(16,0.001364042);
   tth_other->SetBinContent(17,0.001859765);
   tth_other->SetBinContent(18,0.002123074);
   tth_other->SetBinContent(19,0.003910889);
   tth_other->SetBinContent(20,0.004544273);
   tth_other->SetBinContent(21,0.004330686);
   tth_other->SetBinContent(22,0.006746569);
   tth_other->SetBinContent(23,0.007280899);
   tth_other->SetBinContent(24,0.008004803);
   tth_other->SetBinContent(25,0.01102425);
   tth_other->SetBinContent(26,0.01132984);
   tth_other->SetBinContent(27,0.0136612);
   tth_other->SetBinContent(28,0.01357307);
   tth_other->SetBinContent(29,0.01581483);
   tth_other->SetBinContent(30,0.01821669);
   tth_other->SetBinContent(31,0.01949493);
   tth_other->SetBinContent(32,0.02328703);
   tth_other->SetBinContent(33,0.02407533);
   tth_other->SetBinContent(34,0.02799083);
   tth_other->SetBinContent(35,0.02596752);
   tth_other->SetBinContent(36,0.02852048);
   tth_other->SetBinContent(37,0.03197356);
   tth_other->SetBinContent(38,0.03126356);
   tth_other->SetBinContent(39,0.0336291);
   tth_other->SetBinContent(40,0.03280174);
   tth_other->SetBinContent(41,0.03539803);
   tth_other->SetBinContent(42,0.03363535);
   tth_other->SetBinContent(43,0.03648797);
   tth_other->SetBinContent(44,0.03480805);
   tth_other->SetBinContent(45,0.03363451);
   tth_other->SetBinContent(46,0.035011);
   tth_other->SetBinContent(47,0.03105131);
   tth_other->SetBinContent(48,0.03131057);
   tth_other->SetBinContent(49,0.02972571);
   tth_other->SetBinContent(50,0.0287847);
   tth_other->SetBinContent(51,0.02834025);
   tth_other->SetBinContent(52,0.02505695);
   tth_other->SetBinContent(53,0.02454375);
   tth_other->SetBinContent(54,0.02166236);
   tth_other->SetBinContent(55,0.02074903);
   tth_other->SetBinContent(56,0.01750807);
   tth_other->SetBinContent(57,0.0175502);
   tth_other->SetBinContent(58,0.01495117);
   tth_other->SetBinContent(59,0.01360391);
   tth_other->SetBinContent(60,0.01233314);
   tth_other->SetBinContent(61,0.01066284);
   tth_other->SetBinContent(62,0.00907406);
   tth_other->SetBinContent(63,0.007736986);
   tth_other->SetBinContent(64,0.007490282);
   tth_other->SetBinContent(65,0.005485184);
   tth_other->SetBinContent(66,0.004947971);
   tth_other->SetBinContent(67,0.004891506);
   tth_other->SetBinContent(68,0.003819126);
   tth_other->SetBinContent(69,0.00356553);
   tth_other->SetBinContent(70,0.002764702);
   tth_other->SetBinContent(71,0.001807134);
   tth_other->SetBinContent(72,0.002001988);
   tth_other->SetBinContent(73,0.001868195);
   tth_other->SetBinContent(74,0.0006970557);
   tth_other->SetBinContent(75,0.0006947058);
   tth_other->SetBinContent(76,0.004206296);
   tth_other->SetEntries(20978);
   tth_other->SetStats(0);

   ci = TColor::GetColor("#00a30c");
   tth_other->SetLineColor(4);
   tth_other->SetLineWidth(2);
	 tth_other->SetLineStyle(2);
	 //tth_other->SetFillStyle(3003);
	 //tth_other->SetFillColor(4);
   tth_other->SetMarkerColor(3);
   tth_other->SetMarkerSize(1.0);
	 tth_other->SetMarkerColor(4);
	 tth_other->SetMarkerStyle(4);
   tth_other->GetXaxis()->SetRange(1,76);
   tth_other->GetXaxis()->SetLabelFont(42);
   tth_other->GetXaxis()->SetLabelSize(0.05);
   tth_other->GetXaxis()->SetTitleSize(0.075);
   tth_other->GetXaxis()->SetTitleOffset(0.8);
   tth_other->GetXaxis()->SetTitleFont(42);
   tth_other->GetYaxis()->SetNdivisions(504);
   tth_other->GetYaxis()->SetLabelFont(42);
   tth_other->GetYaxis()->SetLabelSize(0.05);
   tth_other->GetYaxis()->SetTitleSize(0.075);
   tth_other->GetYaxis()->SetTitleOffset(0.8);
   tth_other->GetYaxis()->SetTitleFont(42);
   tth_other->GetZaxis()->SetLabelFont(42);
   tth_other->GetZaxis()->SetLabelSize(0.05);
   tth_other->GetZaxis()->SetTitleSize(0.075);
   tth_other->GetZaxis()->SetTitleFont(42);
	 tth_other->Rebin(2);
   tth_other->Draw("same");
	 tth_other->Draw("P same");
   
   TH1F *tth_6q_hbb = new TH1F("tth_6q_hbb","tth_6q_hbb",75,0,300);
   tth_6q_hbb->SetBinContent(18,9.451837e-05);
   tth_6q_hbb->SetBinContent(19,0.0002831524);
   tth_6q_hbb->SetBinContent(20,0.000376251);
   tth_6q_hbb->SetBinContent(21,0.0008298251);
   tth_6q_hbb->SetBinContent(22,0.001062762);
   tth_6q_hbb->SetBinContent(23,0.001985211);
   tth_6q_hbb->SetBinContent(24,0.002226792);
   tth_6q_hbb->SetBinContent(25,0.004189155);
   tth_6q_hbb->SetBinContent(26,0.004322502);
   tth_6q_hbb->SetBinContent(27,0.005499283);
   tth_6q_hbb->SetBinContent(28,0.00718795);
   tth_6q_hbb->SetBinContent(29,0.01067259);
   tth_6q_hbb->SetBinContent(30,0.01059287);
   tth_6q_hbb->SetBinContent(31,0.01307123);
   tth_6q_hbb->SetBinContent(32,0.01535602);
   tth_6q_hbb->SetBinContent(33,0.01854821);
   tth_6q_hbb->SetBinContent(34,0.02025259);
   tth_6q_hbb->SetBinContent(35,0.02618446);
   tth_6q_hbb->SetBinContent(36,0.02755748);
   tth_6q_hbb->SetBinContent(37,0.02936189);
   tth_6q_hbb->SetBinContent(38,0.03074416);
   tth_6q_hbb->SetBinContent(39,0.03501445);
   tth_6q_hbb->SetBinContent(40,0.03537275);
   tth_6q_hbb->SetBinContent(41,0.03620232);
   tth_6q_hbb->SetBinContent(42,0.03991154);
   tth_6q_hbb->SetBinContent(43,0.03973071);
   tth_6q_hbb->SetBinContent(44,0.0406666);
   tth_6q_hbb->SetBinContent(45,0.03923851);
   tth_6q_hbb->SetBinContent(46,0.0411415);
   tth_6q_hbb->SetBinContent(47,0.04038627);
   tth_6q_hbb->SetBinContent(48,0.03809016);
   tth_6q_hbb->SetBinContent(49,0.03802457);
   tth_6q_hbb->SetBinContent(50,0.03537182);
   tth_6q_hbb->SetBinContent(51,0.03426066);
   tth_6q_hbb->SetBinContent(52,0.0325502);
   tth_6q_hbb->SetBinContent(53,0.02937711);
   tth_6q_hbb->SetBinContent(54,0.02844034);
   tth_6q_hbb->SetBinContent(55,0.02426817);
   tth_6q_hbb->SetBinContent(56,0.02171537);
   tth_6q_hbb->SetBinContent(57,0.02023604);
   tth_6q_hbb->SetBinContent(58,0.01736783);
   tth_6q_hbb->SetBinContent(59,0.0148151);
   tth_6q_hbb->SetBinContent(60,0.01382091);
   tth_6q_hbb->SetBinContent(61,0.01133481);
   tth_6q_hbb->SetBinContent(62,0.01064827);
   tth_6q_hbb->SetBinContent(63,0.00903101);
   tth_6q_hbb->SetBinContent(64,0.007386819);
   tth_6q_hbb->SetBinContent(65,0.006804761);
   tth_6q_hbb->SetBinContent(66,0.004903498);
   tth_6q_hbb->SetBinContent(67,0.004346672);
   tth_6q_hbb->SetBinContent(68,0.003456381);
   tth_6q_hbb->SetBinContent(69,0.003209589);
   tth_6q_hbb->SetBinContent(70,0.001895424);
   tth_6q_hbb->SetBinContent(71,0.001927532);
   tth_6q_hbb->SetBinContent(72,0.002036915);
   tth_6q_hbb->SetBinContent(73,0.00139257);
   tth_6q_hbb->SetBinContent(74,0.001014023);
   tth_6q_hbb->SetBinContent(75,0.000741437);
   tth_6q_hbb->SetBinContent(76,0.00346845);
   tth_6q_hbb->SetEntries(45236);
   tth_6q_hbb->SetStats(0);

   ci = TColor::GetColor("#4600ff");
   tth_6q_hbb->SetLineColor(1);
   tth_6q_hbb->SetLineWidth(2);
	 //tth_6q_hbb->SetFillColor(4);
   tth_6q_hbb->SetMarkerColor(1);
	 tth_6q_hbb->SetFillStyle(3001);
   tth_6q_hbb->SetMarkerSize(1.0);
	 tth_6q_hbb->SetMarkerStyle(20);
   tth_6q_hbb->GetXaxis()->SetRange(1,76);
   tth_6q_hbb->GetXaxis()->SetLabelFont(42);
   tth_6q_hbb->GetXaxis()->SetLabelSize(0.05);
   tth_6q_hbb->GetXaxis()->SetTitleSize(0.075);
   tth_6q_hbb->GetXaxis()->SetTitleOffset(0.8);
   tth_6q_hbb->GetXaxis()->SetTitleFont(42);
   tth_6q_hbb->GetYaxis()->SetNdivisions(504);
   tth_6q_hbb->GetYaxis()->SetLabelFont(42);
   tth_6q_hbb->GetYaxis()->SetLabelSize(0.05);
   tth_6q_hbb->GetYaxis()->SetTitleSize(0.075);
   tth_6q_hbb->GetYaxis()->SetTitleOffset(0.8);
   tth_6q_hbb->GetYaxis()->SetTitleFont(42);
   tth_6q_hbb->GetZaxis()->SetLabelFont(42);
   tth_6q_hbb->GetZaxis()->SetLabelSize(0.05);
   tth_6q_hbb->GetZaxis()->SetTitleSize(0.075);
   tth_6q_hbb->GetZaxis()->SetTitleFont(42);
	 tth_6q_hbb->Rebin(2);
   tth_6q_hbb->Draw("same");
   
   TH1F *six_fttbar__1__1__1__1 = new TH1F("six_fttbar__1__1__1__1","Number of PandoraPFOs in an event",75,0,300);
   six_fttbar__1__1__1__1->SetBinContent(3,3.969435e-06);
   six_fttbar__1__1__1__1->SetBinContent(4,9.765322e-06);
   six_fttbar__1__1__1__1->SetBinContent(5,2.716588e-05);
   six_fttbar__1__1__1__1->SetBinContent(6,9.873171e-05);
   six_fttbar__1__1__1__1->SetBinContent(7,0.0002803361);
   six_fttbar__1__1__1__1->SetBinContent(8,0.0005058824);
   six_fttbar__1__1__1__1->SetBinContent(9,0.001034964);
   six_fttbar__1__1__1__1->SetBinContent(10,0.001707693);
   six_fttbar__1__1__1__1->SetBinContent(11,0.002528915);
   six_fttbar__1__1__1__1->SetBinContent(12,0.003599733);
   six_fttbar__1__1__1__1->SetBinContent(13,0.004597293);
   six_fttbar__1__1__1__1->SetBinContent(14,0.006010001);
   six_fttbar__1__1__1__1->SetBinContent(15,0.007227955);
   six_fttbar__1__1__1__1->SetBinContent(16,0.008532305);
   six_fttbar__1__1__1__1->SetBinContent(17,0.01010158);
   six_fttbar__1__1__1__1->SetBinContent(18,0.01169058);
   six_fttbar__1__1__1__1->SetBinContent(19,0.01346858);
   six_fttbar__1__1__1__1->SetBinContent(20,0.01585952);
   six_fttbar__1__1__1__1->SetBinContent(21,0.01791081);
   six_fttbar__1__1__1__1->SetBinContent(22,0.02037091);
   six_fttbar__1__1__1__1->SetBinContent(23,0.02297559);
   six_fttbar__1__1__1__1->SetBinContent(24,0.02566161);
   six_fttbar__1__1__1__1->SetBinContent(25,0.02777398);
   six_fttbar__1__1__1__1->SetBinContent(26,0.02985303);
   six_fttbar__1__1__1__1->SetBinContent(27,0.03203613);
   six_fttbar__1__1__1__1->SetBinContent(28,0.03346556);
   six_fttbar__1__1__1__1->SetBinContent(29,0.03499931);
   six_fttbar__1__1__1__1->SetBinContent(30,0.03624217);
   six_fttbar__1__1__1__1->SetBinContent(31,0.03716792);
   six_fttbar__1__1__1__1->SetBinContent(32,0.03755621);
   six_fttbar__1__1__1__1->SetBinContent(33,0.03777659);
   six_fttbar__1__1__1__1->SetBinContent(34,0.03779943);
   six_fttbar__1__1__1__1->SetBinContent(35,0.0378188);
   six_fttbar__1__1__1__1->SetBinContent(36,0.037358);
   six_fttbar__1__1__1__1->SetBinContent(37,0.03660874);
   six_fttbar__1__1__1__1->SetBinContent(38,0.03490811);
   six_fttbar__1__1__1__1->SetBinContent(39,0.03344847);
   six_fttbar__1__1__1__1->SetBinContent(40,0.03153915);
   six_fttbar__1__1__1__1->SetBinContent(41,0.02980148);
   six_fttbar__1__1__1__1->SetBinContent(42,0.02795652);
   six_fttbar__1__1__1__1->SetBinContent(43,0.02581436);
   six_fttbar__1__1__1__1->SetBinContent(44,0.0233058);
   six_fttbar__1__1__1__1->SetBinContent(45,0.02130883);
   six_fttbar__1__1__1__1->SetBinContent(46,0.01905866);
   six_fttbar__1__1__1__1->SetBinContent(47,0.01721722);
   six_fttbar__1__1__1__1->SetBinContent(48,0.01520477);
   six_fttbar__1__1__1__1->SetBinContent(49,0.01315322);
   six_fttbar__1__1__1__1->SetBinContent(50,0.01155864);
   six_fttbar__1__1__1__1->SetBinContent(51,0.01010282);
   six_fttbar__1__1__1__1->SetBinContent(52,0.008827881);
   six_fttbar__1__1__1__1->SetBinContent(53,0.007583418);
   six_fttbar__1__1__1__1->SetBinContent(54,0.006436785);
   six_fttbar__1__1__1__1->SetBinContent(55,0.005565752);
   six_fttbar__1__1__1__1->SetBinContent(56,0.004726058);
   six_fttbar__1__1__1__1->SetBinContent(57,0.003924279);
   six_fttbar__1__1__1__1->SetBinContent(58,0.003270983);
   six_fttbar__1__1__1__1->SetBinContent(59,0.002702079);
   six_fttbar__1__1__1__1->SetBinContent(60,0.002194971);
   six_fttbar__1__1__1__1->SetBinContent(61,0.001925621);
   six_fttbar__1__1__1__1->SetBinContent(62,0.001597735);
   six_fttbar__1__1__1__1->SetBinContent(63,0.001250413);
   six_fttbar__1__1__1__1->SetBinContent(64,0.001025712);
   six_fttbar__1__1__1__1->SetBinContent(65,0.0008287951);
   six_fttbar__1__1__1__1->SetBinContent(66,0.0007022356);
   six_fttbar__1__1__1__1->SetBinContent(67,0.0005427644);
   six_fttbar__1__1__1__1->SetBinContent(68,0.0004307824);
   six_fttbar__1__1__1__1->SetBinContent(69,0.0003427092);
   six_fttbar__1__1__1__1->SetBinContent(70,0.0003089551);
   six_fttbar__1__1__1__1->SetBinContent(71,0.0002273763);
   six_fttbar__1__1__1__1->SetBinContent(72,0.0002143422);
   six_fttbar__1__1__1__1->SetBinContent(73,0.0001420988);
   six_fttbar__1__1__1__1->SetBinContent(74,0.0001041221);
   six_fttbar__1__1__1__1->SetBinContent(75,8.630116e-05);
   six_fttbar__1__1__1__1->SetBinContent(76,0.0002826216);
   six_fttbar__1__1__1__1->SetMinimum(0);
   six_fttbar__1__1__1__1->SetMaximum(0.08308172);
   six_fttbar__1__1__1__1->SetEntries(1218130);
   six_fttbar__1__1__1__1->SetDirectory(0);
   six_fttbar__1__1__1__1->SetStats(0);

   ci = TColor::GetColor("#000099");
   six_fttbar__1__1__1__1->SetLineColor(ci);
   six_fttbar__1__1__1__1->SetLineWidth(2);
   six_fttbar__1__1__1__1->SetMarkerSize(0.5);
   six_fttbar__1__1__1__1->GetXaxis()->SetTitle("Number of reconstructed particles");
   six_fttbar__1__1__1__1->GetXaxis()->SetRange(1,75);
   six_fttbar__1__1__1__1->GetXaxis()->SetLabelFont(42);
   six_fttbar__1__1__1__1->GetXaxis()->SetLabelSize(0.05);
   six_fttbar__1__1__1__1->GetXaxis()->SetTitleSize(0.075);
   six_fttbar__1__1__1__1->GetXaxis()->SetTitleOffset(0.8);
   six_fttbar__1__1__1__1->GetXaxis()->SetTitleFont(42);
   six_fttbar__1__1__1__1->GetYaxis()->SetTitle("Normalized");
   six_fttbar__1__1__1__1->GetYaxis()->SetNdivisions(504);
   six_fttbar__1__1__1__1->GetYaxis()->SetLabelFont(42);
   six_fttbar__1__1__1__1->GetYaxis()->SetLabelSize(0.05);
   six_fttbar__1__1__1__1->GetYaxis()->SetTitleSize(0.075);
   six_fttbar__1__1__1__1->GetYaxis()->SetTitleOffset(0.8);
   six_fttbar__1__1__1__1->GetYaxis()->SetTitleFont(42);
   six_fttbar__1__1__1__1->GetZaxis()->SetLabelFont(42);
   six_fttbar__1__1__1__1->GetZaxis()->SetLabelSize(0.05);
   six_fttbar__1__1__1__1->GetZaxis()->SetTitleSize(0.075);
   six_fttbar__1__1__1__1->GetZaxis()->SetTitleFont(42);
   six_fttbar__1__1__1__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.2,0.88,"(d)");
tex->SetNDC();
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Figures/cutvariables_thrust.C <==
{
//=========Macro generated from canvas: c/c
//=========  (Wed Aug 20 11:45:55 2014) by ROOT version5.34/19
   TCanvas *c = new TCanvas("c", "c",1902,225,800,708);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->Range(0.4659341,-0.02084094,1.028257,0.1272395);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(0);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.1494975);
   c->SetRightMargin(0.05025126);
   c->SetTopMargin(0.04888889);
   c->SetBottomMargin(0.1407407);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
	 //c->SetGrayscale(1);
	 
	 bool drawNormalised = true;
	 double six_f_factor = 0.05;
   
   TH1F *six_f_ttbar = new TH1F("six_f_ttbar","Thrust of event",100,0,1);
   six_f_ttbar->SetBinContent(0,1.883639e-06);
   six_f_ttbar->SetBinContent(55,9.535904e-07);
   six_f_ttbar->SetBinContent(56,6.348913e-06);
   six_f_ttbar->SetBinContent(57,1.681901e-05);
   six_f_ttbar->SetBinContent(58,3.026662e-05);
   six_f_ttbar->SetBinContent(59,6.196905e-05);
   six_f_ttbar->SetBinContent(60,0.0001006429);
   six_f_ttbar->SetBinContent(61,0.0001813799);
   six_f_ttbar->SetBinContent(62,0.0003673698);
   six_f_ttbar->SetBinContent(63,0.0005501235);
   six_f_ttbar->SetBinContent(64,0.0009259837);
   six_f_ttbar->SetBinContent(65,0.001353695);
   six_f_ttbar->SetBinContent(66,0.00201395);
   six_f_ttbar->SetBinContent(67,0.002769136);
   six_f_ttbar->SetBinContent(68,0.003808188);
   six_f_ttbar->SetBinContent(69,0.004673714);
   six_f_ttbar->SetBinContent(70,0.00576574);
   six_f_ttbar->SetBinContent(71,0.006775631);
   six_f_ttbar->SetBinContent(72,0.007754845);
   six_f_ttbar->SetBinContent(73,0.008783847);
   six_f_ttbar->SetBinContent(74,0.009728931);
   six_f_ttbar->SetBinContent(75,0.01083003);
   six_f_ttbar->SetBinContent(76,0.01191596);
   six_f_ttbar->SetBinContent(77,0.01339873);
   six_f_ttbar->SetBinContent(78,0.01444965);
   six_f_ttbar->SetBinContent(79,0.01607348);
   six_f_ttbar->SetBinContent(80,0.01732281);
   six_f_ttbar->SetBinContent(81,0.01940393);
   six_f_ttbar->SetBinContent(82,0.02137489);
   six_f_ttbar->SetBinContent(83,0.02358093);
   six_f_ttbar->SetBinContent(84,0.02648222);
   six_f_ttbar->SetBinContent(85,0.02947966);
   six_f_ttbar->SetBinContent(86,0.03295058);
   six_f_ttbar->SetBinContent(87,0.03718107);
   six_f_ttbar->SetBinContent(88,0.04219143);
   six_f_ttbar->SetBinContent(89,0.04847098);
   six_f_ttbar->SetBinContent(90,0.05640526);
   six_f_ttbar->SetBinContent(91,0.06636203);
   six_f_ttbar->SetBinContent(92,0.0779828);
   six_f_ttbar->SetBinContent(93,0.09351733);
   six_f_ttbar->SetBinContent(94,0.1132485);
   six_f_ttbar->SetBinContent(95,0.08318209);
   six_f_ttbar->SetBinContent(96,0.0491968);
   six_f_ttbar->SetBinContent(97,0.02309234);
   six_f_ttbar->SetBinContent(98,0.01101383);
   six_f_ttbar->SetBinContent(99,0.004372856);
   six_f_ttbar->SetBinContent(100,0.0008502975);
   six_f_ttbar->SetMinimum(0);
   six_f_ttbar->SetMaximum(0.12);
   six_f_ttbar->SetEntries(1218130);
   six_f_ttbar->SetStats(0);
   six_f_ttbar->SetLineColor(2);
   six_f_ttbar->SetLineWidth(2);
	 six_f_ttbar->SetLineStyle(3);
   six_f_ttbar->SetMarkerSize(1.0);
	 six_f_ttbar->SetMarkerStyle(24);
	 six_f_ttbar->SetMarkerColor(2);
   six_f_ttbar->GetXaxis()->SetTitle("Thrust");
   six_f_ttbar->GetXaxis()->SetRange(56,100);
   six_f_ttbar->GetXaxis()->SetNdivisions(508);
   six_f_ttbar->GetXaxis()->SetLabelFont(42);
   six_f_ttbar->GetXaxis()->SetLabelSize(0.06);
   six_f_ttbar->GetXaxis()->SetTitleSize(0.06);
   six_f_ttbar->GetXaxis()->SetTitleFont(42);
   six_f_ttbar->GetYaxis()->SetTitle("Normalized");
   six_f_ttbar->GetYaxis()->SetNdivisions(504);
   six_f_ttbar->GetYaxis()->SetLabelFont(42);
   six_f_ttbar->GetYaxis()->SetLabelSize(0.06);
   six_f_ttbar->GetYaxis()->SetTitleSize(0.06);
   six_f_ttbar->GetYaxis()->SetTitleOffset(1.3);
   six_f_ttbar->GetYaxis()->SetTitleFont(42);
   six_f_ttbar->GetZaxis()->SetLabelFont(42);
   six_f_ttbar->GetZaxis()->SetLabelSize(0.05);
   six_f_ttbar->GetZaxis()->SetTitleSize(0.075);
   six_f_ttbar->GetZaxis()->SetTitleFont(42);
	 six_f_ttbar->Scale(six_f_ttbar->GetEntries()*six_f_factor);
   
   
   TH1F *ttz_all_all = new TH1F("ttz_all_all","ttz_all_all",100,0,1);
   ttz_all_all->SetBinContent(55,1.799263e-05);
   ttz_all_all->SetBinContent(56,5.534601e-05);
   ttz_all_all->SetBinContent(57,1.799263e-05);
   ttz_all_all->SetBinContent(58,0.0001840307);
   ttz_all_all->SetBinContent(59,0.0004773852);
   ttz_all_all->SetBinContent(60,0.0008634391);
   ttz_all_all->SetBinContent(61,0.001080719);
   ttz_all_all->SetBinContent(62,0.00154148);
   ttz_all_all->SetBinContent(63,0.002071475);
   ttz_all_all->SetBinContent(64,0.003700182);
   ttz_all_all->SetBinContent(65,0.005609723);
   ttz_all_all->SetBinContent(66,0.007516529);
   ttz_all_all->SetBinContent(67,0.0102328);
   ttz_all_all->SetBinContent(68,0.01454589);
   ttz_all_all->SetBinContent(69,0.01606233);
   ttz_all_all->SetBinContent(70,0.01888812);
   ttz_all_all->SetBinContent(71,0.02204168);
   ttz_all_all->SetBinContent(72,0.02278464);
   ttz_all_all->SetBinContent(73,0.02873759);
   ttz_all_all->SetBinContent(74,0.02978799);
   ttz_all_all->SetBinContent(75,0.03185925);
   ttz_all_all->SetBinContent(76,0.03339659);
   ttz_all_all->SetBinContent(77,0.03405548);
   ttz_all_all->SetBinContent(78,0.03722014);
   ttz_all_all->SetBinContent(79,0.04157573);
   ttz_all_all->SetBinContent(80,0.04239633);
   ttz_all_all->SetBinContent(81,0.04541295);
   ttz_all_all->SetBinContent(82,0.04768071);
   ttz_all_all->SetBinContent(83,0.05141521);
   ttz_all_all->SetBinContent(84,0.05045363);
   ttz_all_all->SetBinContent(85,0.04828266);
   ttz_all_all->SetBinContent(86,0.05299835);
   ttz_all_all->SetBinContent(87,0.05415488);
   ttz_all_all->SetBinContent(88,0.04998194);
   ttz_all_all->SetBinContent(89,0.04821889);
   ttz_all_all->SetBinContent(90,0.04366242);
   ttz_all_all->SetBinContent(91,0.0356409);
   ttz_all_all->SetBinContent(92,0.02477477);
   ttz_all_all->SetBinContent(93,0.01926029);
   ttz_all_all->SetBinContent(94,0.01115158);
   ttz_all_all->SetBinContent(95,0.005717678);
   ttz_all_all->SetBinContent(96,0.00210746);
   ttz_all_all->SetBinContent(97,0.001668796);
   ttz_all_all->SetBinContent(98,0.0003293398);
   ttz_all_all->SetBinContent(99,0.0002933545);
   ttz_all_all->SetBinContent(100,7.333863e-05);
   ttz_all_all->SetEntries(26977);
	 ttz_all_all->Scale(ttz_all_all->GetEntries());
   ttz_all_all->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ttz_all_all->SetLineWidth(2);
	 ttz_all_all->SetLineColor(2);
	 ttz_all_all->SetLineStyle(4);
	 //ttz_all_all->SetFillColor(2);
	 //ttz_all_all->SetFillStyle(3345);
   ttz_all_all->SetMarkerColor(2);
   ttz_all_all->SetMarkerSize(1.0);
	 ttz_all_all->SetMarkerStyle(26);
	 ttz_all_all->SetMarkerColor(2);
   ttz_all_all->GetXaxis()->SetRange(1,100);
   ttz_all_all->GetXaxis()->SetLabelFont(42);
   ttz_all_all->GetXaxis()->SetLabelSize(0.05);
   ttz_all_all->GetXaxis()->SetTitleSize(0.075);
   ttz_all_all->GetXaxis()->SetTitleOffset(0.8);
   ttz_all_all->GetXaxis()->SetTitleFont(42);
   ttz_all_all->GetYaxis()->SetNdivisions(504);
   ttz_all_all->GetYaxis()->SetLabelFont(42);
   ttz_all_all->GetYaxis()->SetLabelSize(0.05);
   ttz_all_all->GetYaxis()->SetTitleSize(0.075);
   ttz_all_all->GetYaxis()->SetTitleOffset(0.8);
   ttz_all_all->GetYaxis()->SetTitleFont(42);
   ttz_all_all->GetZaxis()->SetLabelFont(42);
   ttz_all_all->GetZaxis()->SetLabelSize(0.05);
   ttz_all_all->GetZaxis()->SetTitleSize(0.075);
   ttz_all_all->GetZaxis()->SetTitleFont(42);
   
   
   TH1F *ttbb_all_all = new TH1F("ttbb_all_all","ttbb_all_all",100,0,1);
   ttbb_all_all->SetBinContent(54,3.301181e-05);
   ttbb_all_all->SetBinContent(56,3.301181e-05);
   ttbb_all_all->SetBinContent(57,3.301181e-05);
   ttbb_all_all->SetBinContent(58,6.195119e-05);
   ttbb_all_all->SetBinContent(59,6.195119e-05);
   ttbb_all_all->SetBinContent(60,0.0002229378);
   ttbb_all_all->SetBinContent(61,0.0004255135);
   ttbb_all_all->SetBinContent(62,0.001213725);
   ttbb_all_all->SetBinContent(63,0.001168496);
   ttbb_all_all->SetBinContent(64,0.002535063);
   ttbb_all_all->SetBinContent(65,0.003505488);
   ttbb_all_all->SetBinContent(66,0.005280409);
   ttbb_all_all->SetBinContent(67,0.006709357);
   ttbb_all_all->SetBinContent(68,0.008005824);
   ttbb_all_all->SetBinContent(69,0.009322664);
   ttbb_all_all->SetBinContent(70,0.01138249);
   ttbb_all_all->SetBinContent(71,0.01348069);
   ttbb_all_all->SetBinContent(72,0.01608993);
   ttbb_all_all->SetBinContent(73,0.0160863);
   ttbb_all_all->SetBinContent(74,0.01878276);
   ttbb_all_all->SetBinContent(75,0.02013128);
   ttbb_all_all->SetBinContent(76,0.02275037);
   ttbb_all_all->SetBinContent(77,0.02518827);
   ttbb_all_all->SetBinContent(78,0.02799408);
   ttbb_all_all->SetBinContent(79,0.02948817);
   ttbb_all_all->SetBinContent(80,0.03277113);
   ttbb_all_all->SetBinContent(81,0.0353546);
   ttbb_all_all->SetBinContent(82,0.03840516);
   ttbb_all_all->SetBinContent(83,0.04096998);
   ttbb_all_all->SetBinContent(84,0.04536629);
   ttbb_all_all->SetBinContent(85,0.04817398);
   ttbb_all_all->SetBinContent(86,0.05102368);
   ttbb_all_all->SetBinContent(87,0.05229292);
   ttbb_all_all->SetBinContent(88,0.05735137);
   ttbb_all_all->SetBinContent(89,0.06006346);
   ttbb_all_all->SetBinContent(90,0.06195005);
   ttbb_all_all->SetBinContent(91,0.0590864);
   ttbb_all_all->SetBinContent(92,0.05734494);
   ttbb_all_all->SetBinContent(93,0.05291563);
   ttbb_all_all->SetBinContent(94,0.03527852);
   ttbb_all_all->SetBinContent(95,0.0193774);
   ttbb_all_all->SetBinContent(96,0.008150522);
   ttbb_all_all->SetBinContent(97,0.003311489);
   ttbb_all_all->SetBinContent(98,0.0005738504);
   ttbb_all_all->SetBinContent(99,0.0002518772);
   ttbb_all_all->SetEntries(31600);
	 ttbb_all_all->Scale(ttbb_all_all->GetEntries());
   ttbb_all_all->SetLineColor(kGreen+2); // was 13
   ttbb_all_all->SetLineWidth(2);
	 ttbb_all_all->SetLineStyle(7);
	 //ttbb_all_all->SetFillColor(kGreen+2);
// 	 //ttbb_all_all->SetFillStyle(3354);
   ttbb_all_all->SetMarkerColor(kGreen+2);
   ttbb_all_all->SetMarkerSize(1.5);
	 ttbb_all_all->SetMarkerStyle(27);
	 //ttbb_all_all->SetMarkerColor(1);
   ttbb_all_all->GetXaxis()->SetRange(1,100);
   ttbb_all_all->GetXaxis()->SetLabelFont(42);
   ttbb_all_all->GetXaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetXaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetXaxis()->SetTitleOffset(0.8);
   ttbb_all_all->GetXaxis()->SetTitleFont(42);
   ttbb_all_all->GetYaxis()->SetNdivisions(504);
   ttbb_all_all->GetYaxis()->SetLabelFont(42);
   ttbb_all_all->GetYaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetYaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetYaxis()->SetTitleOffset(0.8);
   ttbb_all_all->GetYaxis()->SetTitleFont(42);
   ttbb_all_all->GetZaxis()->SetLabelFont(42);
   ttbb_all_all->GetZaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetZaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetZaxis()->SetTitleFont(42);

   
   TH1F *tth_other = new TH1F("tth_other","cut0",100,0,1);
   tth_other->SetBinContent(56,0.0001022188);
   tth_other->SetBinContent(57,0.0001151391);
   tth_other->SetBinContent(58,0.000160426);
   tth_other->SetBinContent(59,0.0002648044);
   tth_other->SetBinContent(60,0.0008524097);
   tth_other->SetBinContent(61,0.001282699);
   tth_other->SetBinContent(62,0.001383312);
   tth_other->SetBinContent(63,0.003709598);
   tth_other->SetBinContent(64,0.004857036);
   tth_other->SetBinContent(65,0.006713108);
   tth_other->SetBinContent(66,0.01136291);
   tth_other->SetBinContent(67,0.01226787);
   tth_other->SetBinContent(68,0.01483708);
   tth_other->SetBinContent(69,0.01823317);
   tth_other->SetBinContent(70,0.02109917);
   tth_other->SetBinContent(71,0.0236495);
   tth_other->SetBinContent(72,0.0263412);
   tth_other->SetBinContent(73,0.0291225);
   tth_other->SetBinContent(74,0.03166974);
   tth_other->SetBinContent(75,0.03705825);
   tth_other->SetBinContent(76,0.03533158);
   tth_other->SetBinContent(77,0.0412504);
   tth_other->SetBinContent(78,0.0425813);
   tth_other->SetBinContent(79,0.04486164);
   tth_other->SetBinContent(80,0.04580218);
   tth_other->SetBinContent(81,0.05101377);
   tth_other->SetBinContent(82,0.05235184);
   tth_other->SetBinContent(83,0.05190789);
   tth_other->SetBinContent(84,0.05187957);
   tth_other->SetBinContent(85,0.05289503);
   tth_other->SetBinContent(86,0.04912382);
   tth_other->SetBinContent(87,0.04863961);
   tth_other->SetBinContent(88,0.04614532);
   tth_other->SetBinContent(89,0.03999346);
   tth_other->SetBinContent(90,0.03305328);
   tth_other->SetBinContent(91,0.02739999);
   tth_other->SetBinContent(92,0.01880282);
   tth_other->SetBinContent(93,0.01108441);
   tth_other->SetBinContent(94,0.00603081);
   tth_other->SetBinContent(95,0.002973762);
   tth_other->SetBinContent(96,0.0009335535);
   tth_other->SetBinContent(97,0.000409707);
   tth_other->SetBinContent(98,0.0002429467);
   tth_other->SetBinContent(99,0.0002091661);
   tth_other->SetEntries(20978);
	 tth_other->Scale(tth_other->GetEntries());
   tth_other->SetStats(0);


   ci = TColor::GetColor("#00a30c");
   tth_other->SetLineColor(4);
   tth_other->SetLineWidth(2);
	 tth_other->SetLineStyle(2);
	 //tth_other->SetFillStyle(3003);
	 //tth_other->SetFillColor(4);
   tth_other->SetMarkerColor(3);
   tth_other->SetMarkerSize(1.0);
	 tth_other->SetMarkerColor(4);
	 tth_other->SetMarkerStyle(4);
   tth_other->GetXaxis()->SetRange(1,100);
   tth_other->GetXaxis()->SetLabelFont(42);
   tth_other->GetXaxis()->SetLabelSize(0.05);
   tth_other->GetXaxis()->SetTitleSize(0.075);
   tth_other->GetXaxis()->SetTitleOffset(0.8);
   tth_other->GetXaxis()->SetTitleFont(42);
   tth_other->GetYaxis()->SetNdivisions(504);
   tth_other->GetYaxis()->SetLabelFont(42);
   tth_other->GetYaxis()->SetLabelSize(0.05);
   tth_other->GetYaxis()->SetTitleSize(0.075);
   tth_other->GetYaxis()->SetTitleOffset(0.8);
   tth_other->GetYaxis()->SetTitleFont(42);
   tth_other->GetZaxis()->SetLabelFont(42);
   tth_other->GetZaxis()->SetLabelSize(0.05);
   tth_other->GetZaxis()->SetTitleSize(0.075);
   tth_other->GetZaxis()->SetTitleFont(42);

   
   TH1F *tth6qhbb = new TH1F("tth6qhbb","tth6qhbb",100,0,1);
   tth6qhbb->SetBinContent(54,3.059719e-05);
   tth6qhbb->SetBinContent(56,5.580635e-05);
   tth6qhbb->SetBinContent(57,4.264067e-05);
   tth6qhbb->SetBinContent(58,0.0003341734);
   tth6qhbb->SetBinContent(59,0.0004099005);
   tth6qhbb->SetBinContent(60,0.0007646165);
   tth6qhbb->SetBinContent(61,0.001369372);
   tth6qhbb->SetBinContent(62,0.002201664);
   tth6qhbb->SetBinContent(63,0.003795108);
   tth6qhbb->SetBinContent(64,0.00509252);
   tth6qhbb->SetBinContent(65,0.007073824);
   tth6qhbb->SetBinContent(66,0.009433238);
   tth6qhbb->SetBinContent(67,0.01306231);
   tth6qhbb->SetBinContent(68,0.01586135);
   tth6qhbb->SetBinContent(69,0.01927637);
   tth6qhbb->SetBinContent(70,0.02113662);
   tth6qhbb->SetBinContent(71,0.02498522);
   tth6qhbb->SetBinContent(72,0.0261349);
   tth6qhbb->SetBinContent(73,0.02884645);
   tth6qhbb->SetBinContent(74,0.03300102);
   tth6qhbb->SetBinContent(75,0.03758014);
   tth6qhbb->SetBinContent(76,0.03741748);
   tth6qhbb->SetBinContent(77,0.04113806);
   tth6qhbb->SetBinContent(78,0.04338333);
   tth6qhbb->SetBinContent(79,0.04563258);
   tth6qhbb->SetBinContent(80,0.04541729);
   tth6qhbb->SetBinContent(81,0.05129448);
   tth6qhbb->SetBinContent(82,0.05142092);
   tth6qhbb->SetBinContent(83,0.05329105);
   tth6qhbb->SetBinContent(84,0.05471661);
   tth6qhbb->SetBinContent(85,0.05423516);
   tth6qhbb->SetBinContent(86,0.05135527);
   tth6qhbb->SetBinContent(87,0.05004271);
   tth6qhbb->SetBinContent(88,0.04500011);
   tth6qhbb->SetBinContent(89,0.03805037);
   tth6qhbb->SetBinContent(90,0.02986119);
   tth6qhbb->SetBinContent(91,0.02358077);
   tth6qhbb->SetBinContent(92,0.01590547);
   tth6qhbb->SetBinContent(93,0.009397717);
   tth6qhbb->SetBinContent(94,0.005284115);
   tth6qhbb->SetBinContent(95,0.001920946);
   tth6qhbb->SetBinContent(96,0.0007544631);
   tth6qhbb->SetBinContent(97,0.0002318817);
   tth6qhbb->SetBinContent(98,8.53053e-05);
   tth6qhbb->SetBinContent(99,9.484735e-05);
   tth6qhbb->SetEntries(45236);
	 tth6qhbb->Scale(tth6qhbb->GetEntries());
   tth6qhbb->SetStats(0);

   ci = TColor::GetColor("#4600ff");
   tth6qhbb->SetLineColor(1);
   tth6qhbb->SetLineWidth(2);
	 //tth6qhbb->SetFillColor(4);
   tth6qhbb->SetMarkerColor(1);
	 tth6qhbb->SetFillStyle(3001);
   tth6qhbb->SetMarkerSize(1.0);
	 tth6qhbb->SetMarkerStyle(20);
   tth6qhbb->GetXaxis()->SetRange(1,100);
   tth6qhbb->GetXaxis()->SetLabelFont(42);
   tth6qhbb->GetXaxis()->SetLabelSize(0.05);
   tth6qhbb->GetXaxis()->SetTitleSize(0.075);
   tth6qhbb->GetXaxis()->SetTitleOffset(0.8);
   tth6qhbb->GetXaxis()->SetTitleFont(42);
   tth6qhbb->GetYaxis()->SetNdivisions(504);
   tth6qhbb->GetYaxis()->SetLabelFont(42);
   tth6qhbb->GetYaxis()->SetLabelSize(0.05);
   tth6qhbb->GetYaxis()->SetTitleSize(0.075);
   tth6qhbb->GetYaxis()->SetTitleOffset(0.8);
   tth6qhbb->GetYaxis()->SetTitleFont(42);
   tth6qhbb->GetZaxis()->SetLabelFont(42);
   tth6qhbb->GetZaxis()->SetLabelSize(0.05);
   tth6qhbb->GetZaxis()->SetTitleSize(0.075);
   tth6qhbb->GetZaxis()->SetTitleFont(42);
	 
	 if(!drawNormalised){
		six_f_ttbar->Draw("");
		ttz_all_all->Draw("same");
		ttbb_all_all->Draw("same");
		tth_other->Draw("same");
		tth6qhbb->Draw("same");
	 }
	 else{
		six_f_ttbar->DrawNormalized("");
		ttz_all_all->DrawNormalized("same");
		ttz_all_all->DrawNormalized("P same");
		ttbb_all_all->DrawNormalized("same");
		ttbb_all_all->DrawNormalized("P same");
		tth_other->DrawNormalized("same");
		tth_other->DrawNormalized("P same");
		tth6qhbb->DrawNormalized("same");
	 }
   
   TH1F *six_f_ttbar_4__1__1__1__1 = new TH1F("six_f_ttbar_4__1__1__1__1","Thurst of event",100,0,1);
   six_f_ttbar_4__1__1__1__1->SetBinContent(0,1.883639e-06);
   six_f_ttbar_4__1__1__1__1->SetBinContent(55,9.535904e-07);
   six_f_ttbar_4__1__1__1__1->SetBinContent(56,6.348913e-06);
   six_f_ttbar_4__1__1__1__1->SetBinContent(57,1.681901e-05);
   six_f_ttbar_4__1__1__1__1->SetBinContent(58,3.026662e-05);
   six_f_ttbar_4__1__1__1__1->SetBinContent(59,6.196905e-05);
   six_f_ttbar_4__1__1__1__1->SetBinContent(60,0.0001006429);
   six_f_ttbar_4__1__1__1__1->SetBinContent(61,0.0001813799);
   six_f_ttbar_4__1__1__1__1->SetBinContent(62,0.0003673698);
   six_f_ttbar_4__1__1__1__1->SetBinContent(63,0.0005501235);
   six_f_ttbar_4__1__1__1__1->SetBinContent(64,0.0009259837);
   six_f_ttbar_4__1__1__1__1->SetBinContent(65,0.001353695);
   six_f_ttbar_4__1__1__1__1->SetBinContent(66,0.00201395);
   six_f_ttbar_4__1__1__1__1->SetBinContent(67,0.002769136);
   six_f_ttbar_4__1__1__1__1->SetBinContent(68,0.003808188);
   six_f_ttbar_4__1__1__1__1->SetBinContent(69,0.004673714);
   six_f_ttbar_4__1__1__1__1->SetBinContent(70,0.00576574);
   six_f_ttbar_4__1__1__1__1->SetBinContent(71,0.006775631);
   six_f_ttbar_4__1__1__1__1->SetBinContent(72,0.007754845);
   six_f_ttbar_4__1__1__1__1->SetBinContent(73,0.008783847);
   six_f_ttbar_4__1__1__1__1->SetBinContent(74,0.009728931);
   six_f_ttbar_4__1__1__1__1->SetBinContent(75,0.01083003);
   six_f_ttbar_4__1__1__1__1->SetBinContent(76,0.01191596);
   six_f_ttbar_4__1__1__1__1->SetBinContent(77,0.01339873);
   six_f_ttbar_4__1__1__1__1->SetBinContent(78,0.01444965);
   six_f_ttbar_4__1__1__1__1->SetBinContent(79,0.01607348);
   six_f_ttbar_4__1__1__1__1->SetBinContent(80,0.01732281);
   six_f_ttbar_4__1__1__1__1->SetBinContent(81,0.01940393);
   six_f_ttbar_4__1__1__1__1->SetBinContent(82,0.02137489);
   six_f_ttbar_4__1__1__1__1->SetBinContent(83,0.02358093);
   six_f_ttbar_4__1__1__1__1->SetBinContent(84,0.02648222);
   six_f_ttbar_4__1__1__1__1->SetBinContent(85,0.02947966);
   six_f_ttbar_4__1__1__1__1->SetBinContent(86,0.03295058);
   six_f_ttbar_4__1__1__1__1->SetBinContent(87,0.03718107);
   six_f_ttbar_4__1__1__1__1->SetBinContent(88,0.04219143);
   six_f_ttbar_4__1__1__1__1->SetBinContent(89,0.04847098);
   six_f_ttbar_4__1__1__1__1->SetBinContent(90,0.05640526);
   six_f_ttbar_4__1__1__1__1->SetBinContent(91,0.06636203);
   six_f_ttbar_4__1__1__1__1->SetBinContent(92,0.0779828);
   six_f_ttbar_4__1__1__1__1->SetBinContent(93,0.09351733);
   six_f_ttbar_4__1__1__1__1->SetBinContent(94,0.1132485);
   six_f_ttbar_4__1__1__1__1->SetBinContent(95,0.08318209);
   six_f_ttbar_4__1__1__1__1->SetBinContent(96,0.0491968);
   six_f_ttbar_4__1__1__1__1->SetBinContent(97,0.02309234);
   six_f_ttbar_4__1__1__1__1->SetBinContent(98,0.01101383);
   six_f_ttbar_4__1__1__1__1->SetBinContent(99,0.004372856);
   six_f_ttbar_4__1__1__1__1->SetBinContent(100,0.0008502975);
   six_f_ttbar_4__1__1__1__1->SetMinimum(0);
   six_f_ttbar_4__1__1__1__1->SetMaximum(0.1302357);
   six_f_ttbar_4__1__1__1__1->SetEntries(1218130);
   six_f_ttbar_4__1__1__1__1->SetDirectory(0);
   six_f_ttbar_4__1__1__1__1->SetStats(0);

   ci = TColor::GetColor("#000099");
   six_f_ttbar_4__1__1__1__1->SetLineColor(ci);
   six_f_ttbar_4__1__1__1__1->SetLineWidth(2);
   six_f_ttbar_4__1__1__1__1->SetMarkerSize(0.5);
   six_f_ttbar_4__1__1__1__1->GetXaxis()->SetTitle("Thrust");
   six_f_ttbar_4__1__1__1__1->GetXaxis()->SetRange(51,100);
   six_f_ttbar_4__1__1__1__1->GetXaxis()->SetLabelFont(42);
   six_f_ttbar_4__1__1__1__1->GetXaxis()->SetLabelSize(0.05);
   six_f_ttbar_4__1__1__1__1->GetXaxis()->SetTitleSize(0.075);
   six_f_ttbar_4__1__1__1__1->GetXaxis()->SetTitleOffset(0.8);
   six_f_ttbar_4__1__1__1__1->GetXaxis()->SetTitleFont(42);
   six_f_ttbar_4__1__1__1__1->GetYaxis()->SetTitle("Normalized");
   six_f_ttbar_4__1__1__1__1->GetYaxis()->SetNdivisions(504);
   six_f_ttbar_4__1__1__1__1->GetYaxis()->SetLabelFont(42);
   six_f_ttbar_4__1__1__1__1->GetYaxis()->SetLabelSize(0.05);
   six_f_ttbar_4__1__1__1__1->GetYaxis()->SetTitleSize(0.075);
   six_f_ttbar_4__1__1__1__1->GetYaxis()->SetTitleOffset(0.8);
   six_f_ttbar_4__1__1__1__1->GetYaxis()->SetTitleFont(42);
   six_f_ttbar_4__1__1__1__1->GetZaxis()->SetLabelFont(42);
   six_f_ttbar_4__1__1__1__1->GetZaxis()->SetLabelSize(0.05);
   six_f_ttbar_4__1__1__1__1->GetZaxis()->SetTitleSize(0.075);
   six_f_ttbar_4__1__1__1__1->GetZaxis()->SetTitleFont(42);
   six_f_ttbar_4__1__1__1__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.2,0.88,"(b)");
tex->SetNDC();
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Figures/cutvariables_y56.C <==
{
//=========Macro generated from canvas: c/c
//=========  (Wed Aug 20 11:44:40 2014) by ROOT version5.34/19
   TCanvas *c = new TCanvas("c", "c",1888,155,800,708);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->Range(-6.463077,-0.02084094,-0.6898901,0.1272395);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(0);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.1494975);
   c->SetRightMargin(0.05025126);
   c->SetTopMargin(0.04888889);
   c->SetBottomMargin(0.1407407);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1F *six_fttbar = new TH1F("six_fttbar","Threshold of 6 to 7 jets in event",100,-10,1);
   six_fttbar->SetBinContent(0,2.559677e-05);
   six_fttbar->SetBinContent(2,9.743005e-08);
   six_fttbar->SetBinContent(3,9.743005e-08);
   six_fttbar->SetBinContent(5,9.425981e-07);
   six_fttbar->SetBinContent(8,9.425836e-07);
   six_fttbar->SetBinContent(13,1.040028e-06);
   six_fttbar->SetBinContent(17,2.827628e-06);
   six_fttbar->SetBinContent(18,1.241588e-06);
   six_fttbar->SetBinContent(19,1.040057e-06);
   six_fttbar->SetBinContent(20,1.937001e-06);
   six_fttbar->SetBinContent(21,3.164252e-06);
   six_fttbar->SetBinContent(22,3.277534e-06);
   six_fttbar->SetBinContent(23,2.335189e-06);
   six_fttbar->SetBinContent(24,1.138369e-06);
   six_fttbar->SetBinContent(25,8.933037e-06);
   six_fttbar->SetBinContent(26,4.361332e-06);
   six_fttbar->SetBinContent(27,1.0066e-05);
   six_fttbar->SetBinContent(28,7.432933e-06);
   six_fttbar->SetBinContent(29,1.245442e-05);
   six_fttbar->SetBinContent(30,2.609295e-05);
   six_fttbar->SetBinContent(31,2.698472e-05);
   six_fttbar->SetBinContent(32,3.889104e-05);
   six_fttbar->SetBinContent(33,5.899014e-05);
   six_fttbar->SetBinContent(34,7.6427e-05);
   six_fttbar->SetBinContent(35,9.869086e-05);
   six_fttbar->SetBinContent(36,0.0001351561);
   six_fttbar->SetBinContent(37,0.0002266105);
   six_fttbar->SetBinContent(38,0.0003040305);
   six_fttbar->SetBinContent(39,0.0004312947);
   six_fttbar->SetBinContent(40,0.0005772975);
   six_fttbar->SetBinContent(41,0.0009009745);
   six_fttbar->SetBinContent(42,0.001159732);
   six_fttbar->SetBinContent(43,0.001731986);
   six_fttbar->SetBinContent(44,0.002605656);
   six_fttbar->SetBinContent(45,0.003692443);
   six_fttbar->SetBinContent(46,0.005332452);
   six_fttbar->SetBinContent(47,0.007557827);
   six_fttbar->SetBinContent(48,0.01048394);
   six_fttbar->SetBinContent(49,0.01423154);
   six_fttbar->SetBinContent(50,0.01827775);
   six_fttbar->SetBinContent(51,0.02316939);
   six_fttbar->SetBinContent(52,0.0279428);
   six_fttbar->SetBinContent(53,0.03308286);
   six_fttbar->SetBinContent(54,0.03707403);
   six_fttbar->SetBinContent(55,0.04088617);
   six_fttbar->SetBinContent(56,0.04366141);
   six_fttbar->SetBinContent(57,0.04596132);
   six_fttbar->SetBinContent(58,0.04836714);
   six_fttbar->SetBinContent(59,0.05081511);
   six_fttbar->SetBinContent(60,0.05311886);
   six_fttbar->SetBinContent(61,0.05523241);
   six_fttbar->SetBinContent(62,0.05766847);
   six_fttbar->SetBinContent(63,0.06077059);
   six_fttbar->SetBinContent(64,0.06129972);
   six_fttbar->SetBinContent(65,0.060667);
   six_fttbar->SetBinContent(66,0.0582385);
   six_fttbar->SetBinContent(67,0.05276715);
   six_fttbar->SetBinContent(68,0.04381519);
   six_fttbar->SetBinContent(69,0.03317471);
   six_fttbar->SetBinContent(70,0.02202479);
   six_fttbar->SetBinContent(71,0.01241041);
   six_fttbar->SetBinContent(72,0.005948795);
   six_fttbar->SetBinContent(73,0.002462496);
   six_fttbar->SetBinContent(74,0.0009454524);
   six_fttbar->SetBinContent(75,0.0003238893);
   six_fttbar->SetBinContent(76,0.0001053942);
   six_fttbar->SetBinContent(77,1.836402e-05);
   six_fttbar->SetBinContent(78,7.65037e-06);
   six_fttbar->SetBinContent(79,1.868568e-06);
   six_fttbar->SetBinContent(101,0.0006821616);
   six_fttbar->SetMinimum(0);
   six_fttbar->SetMaximum(0.12);
   six_fttbar->SetEntries(1218130);
   six_fttbar->SetStats(0);
   six_fttbar->SetLineColor(2);
   six_fttbar->SetLineWidth(2);
	 six_fttbar->SetLineStyle(3);
   six_fttbar->SetMarkerSize(1.0);
	 six_fttbar->SetMarkerStyle(24);
	 six_fttbar->SetMarkerColor(2);
   six_fttbar->GetXaxis()->SetTitle("log_{10}(Y_{65})");
   six_fttbar->GetXaxis()->SetRange(41,82);
   six_fttbar->GetXaxis()->SetNdivisions(509);
   six_fttbar->GetXaxis()->SetLabelFont(42);
   six_fttbar->GetXaxis()->SetLabelSize(0.06);
   six_fttbar->GetXaxis()->SetTitleSize(0.06);
   six_fttbar->GetXaxis()->SetTitleFont(42);
   six_fttbar->GetYaxis()->SetTitle("Normalized");
   six_fttbar->GetYaxis()->SetNdivisions(504);
   six_fttbar->GetYaxis()->SetLabelFont(42);
   six_fttbar->GetYaxis()->SetLabelSize(0.06);
   six_fttbar->GetYaxis()->SetTitleSize(0.06);
   six_fttbar->GetYaxis()->SetTitleOffset(1.3);
   six_fttbar->GetYaxis()->SetTitleFont(42);
   six_fttbar->GetZaxis()->SetLabelFont(42);
   six_fttbar->GetZaxis()->SetLabelSize(0.05);
   six_fttbar->GetZaxis()->SetTitleSize(0.075);
   six_fttbar->GetZaxis()->SetTitleFont(42);
   six_fttbar->Draw("");
   
   TH1F *ttz_all_all = new TH1F("ttz_all_all","ttz_all_all",100,-10,1);
   ttz_all_all->SetBinContent(32,1.812098e-05);
   ttz_all_all->SetBinContent(34,5.574084e-05);
   ttz_all_all->SetBinContent(38,7.386182e-05);
   ttz_all_all->SetBinContent(39,7.386182e-05);
   ttz_all_all->SetBinContent(40,0.0001477236);
   ttz_all_all->SetBinContent(41,7.386182e-05);
   ttz_all_all->SetBinContent(42,0.0002215855);
   ttz_all_all->SetBinContent(43,0.0002034645);
   ttz_all_all->SetBinContent(44,0.0005532747);
   ttz_all_all->SetBinContent(45,0.0008500998);
   ttz_all_all->SetBinContent(46,0.001722455);
   ttz_all_all->SetBinContent(47,0.001978904);
   ttz_all_all->SetBinContent(48,0.002146127);
   ttz_all_all->SetBinContent(49,0.003854803);
   ttz_all_all->SetBinContent(50,0.005156341);
   ttz_all_all->SetBinContent(51,0.00652623);
   ttz_all_all->SetBinContent(52,0.009287097);
   ttz_all_all->SetBinContent(53,0.01092446);
   ttz_all_all->SetBinContent(54,0.01243105);
   ttz_all_all->SetBinContent(55,0.01576723);
   ttz_all_all->SetBinContent(56,0.01648656);
   ttz_all_all->SetBinContent(57,0.0188584);
   ttz_all_all->SetBinContent(58,0.02227692);
   ttz_all_all->SetBinContent(59,0.0244579);
   ttz_all_all->SetBinContent(60,0.02901074);
   ttz_all_all->SetBinContent(61,0.0321019);
   ttz_all_all->SetBinContent(62,0.03997283);
   ttz_all_all->SetBinContent(63,0.04763183);
   ttz_all_all->SetBinContent(64,0.05794707);
   ttz_all_all->SetBinContent(65,0.06594393);
   ttz_all_all->SetBinContent(66,0.07680054);
   ttz_all_all->SetBinContent(67,0.08904223);
   ttz_all_all->SetBinContent(68,0.08926722);
   ttz_all_all->SetBinContent(69,0.08973955);
   ttz_all_all->SetBinContent(70,0.08446607);
   ttz_all_all->SetBinContent(71,0.06329793);
   ttz_all_all->SetBinContent(72,0.04195627);
   ttz_all_all->SetBinContent(73,0.02181307);
   ttz_all_all->SetBinContent(74,0.01050788);
   ttz_all_all->SetBinContent(75,0.004158518);
   ttz_all_all->SetBinContent(76,0.001551098);
   ttz_all_all->SetBinContent(77,0.0003679312);
   ttz_all_all->SetBinContent(78,0.0001477236);
   ttz_all_all->SetBinContent(79,0.0001296027);
   ttz_all_all->SetBinContent(101,0.007136624);
   ttz_all_all->SetEntries(26977);
   ttz_all_all->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcf00");
	 ci = 1;
   //ttz_all_all->SetLineColor(ci);
   ttz_all_all->SetLineWidth(2);
	 ttz_all_all->SetLineColor(2);
	 ttz_all_all->SetLineStyle(4);
	 //ttz_all_all->SetFillColor(2);
	 //ttz_all_all->SetFillStyle(3345);
   ttz_all_all->SetMarkerColor(2);
   ttz_all_all->SetMarkerSize(1.0);
	 ttz_all_all->SetMarkerStyle(26);
	 ttz_all_all->SetMarkerColor(2);
   ttz_all_all->GetXaxis()->SetRange(1,100);
   ttz_all_all->GetXaxis()->SetLabelFont(42);
   ttz_all_all->GetXaxis()->SetLabelSize(0.05);
   ttz_all_all->GetXaxis()->SetTitleSize(0.075);
   ttz_all_all->GetXaxis()->SetTitleOffset(0.8);
   ttz_all_all->GetXaxis()->SetTitleFont(42);
   ttz_all_all->GetYaxis()->SetNdivisions(504);
   ttz_all_all->GetYaxis()->SetLabelFont(42);
   ttz_all_all->GetYaxis()->SetLabelSize(0.05);
   ttz_all_all->GetYaxis()->SetTitleSize(0.075);
   ttz_all_all->GetYaxis()->SetTitleOffset(0.8);
   ttz_all_all->GetYaxis()->SetTitleFont(42);
   ttz_all_all->GetZaxis()->SetLabelFont(42);
   ttz_all_all->GetZaxis()->SetLabelSize(0.05);
   ttz_all_all->GetZaxis()->SetTitleSize(0.075);
   ttz_all_all->GetZaxis()->SetTitleFont(42);
   ttz_all_all->Draw("same");
	 ttz_all_all->Draw("P same");
   
   TH1F *ttbb_all_all = new TH1F("ttbb_all_all","ttbb_all_all",100,-10,1);
   ttbb_all_all->SetBinContent(40,3.410497e-05);
   ttbb_all_all->SetBinContent(41,0.0003284279);
   ttbb_all_all->SetBinContent(42,9.810765e-05);
   ttbb_all_all->SetBinContent(43,0.0001621103);
   ttbb_all_all->SetBinContent(44,0.0004223283);
   ttbb_all_all->SetBinContent(45,0.0009040053);
   ttbb_all_all->SetBinContent(46,0.0006867535);
   ttbb_all_all->SetBinContent(47,0.001219812);
   ttbb_all_all->SetBinContent(48,0.002038779);
   ttbb_all_all->SetBinContent(49,0.002537732);
   ttbb_all_all->SetBinContent(50,0.003701509);
   ttbb_all_all->SetBinContent(51,0.004597544);
   ttbb_all_all->SetBinContent(52,0.005216533);
   ttbb_all_all->SetBinContent(53,0.007996755);
   ttbb_all_all->SetBinContent(54,0.009779976);
   ttbb_all_all->SetBinContent(55,0.01135768);
   ttbb_all_all->SetBinContent(56,0.01567067);
   ttbb_all_all->SetBinContent(57,0.01580378);
   ttbb_all_all->SetBinContent(58,0.02018448);
   ttbb_all_all->SetBinContent(59,0.02310906);
   ttbb_all_all->SetBinContent(60,0.02932479);
   ttbb_all_all->SetBinContent(61,0.03298419);
   ttbb_all_all->SetBinContent(62,0.04255478);
   ttbb_all_all->SetBinContent(63,0.0515843);
   ttbb_all_all->SetBinContent(64,0.05818864);
   ttbb_all_all->SetBinContent(65,0.0683786);
   ttbb_all_all->SetBinContent(66,0.07957339);
   ttbb_all_all->SetBinContent(67,0.0875841);
   ttbb_all_all->SetBinContent(68,0.08880801);
   ttbb_all_all->SetBinContent(69,0.08964051);
   ttbb_all_all->SetBinContent(70,0.08087859);
   ttbb_all_all->SetBinContent(71,0.06335528);
   ttbb_all_all->SetBinContent(72,0.04478334);
   ttbb_all_all->SetBinContent(73,0.02692996);
   ttbb_all_all->SetBinContent(74,0.01677689);
   ttbb_all_all->SetBinContent(75,0.007814501);
   ttbb_all_all->SetBinContent(76,0.00352257);
   ttbb_all_all->SetBinContent(77,0.0008189662);
   ttbb_all_all->SetBinContent(78,0.0005503336);
   ttbb_all_all->SetBinContent(79,9.810765e-05);
   ttbb_all_all->SetBinContent(101,0.03311354);
   ttbb_all_all->SetEntries(31600);
   ttbb_all_all->SetStats(0);
   ttbb_all_all->SetLineColor(kGreen+2); // was 13
   ttbb_all_all->SetLineWidth(2);
	 ttbb_all_all->SetLineStyle(7);
	 //ttbb_all_all->SetFillColor(kGreen+2);
// 	 //ttbb_all_all->SetFillStyle(3354);
   ttbb_all_all->SetMarkerColor(kGreen+2);
   ttbb_all_all->SetMarkerSize(1.5);
	 ttbb_all_all->SetMarkerStyle(27);
	 //ttbb_all_all->SetMarkerColor(1);
   ttbb_all_all->GetXaxis()->SetRange(1,100);
   ttbb_all_all->GetXaxis()->SetLabelFont(42);
   ttbb_all_all->GetXaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetXaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetXaxis()->SetTitleOffset(0.8);
   ttbb_all_all->GetXaxis()->SetTitleFont(42);
   ttbb_all_all->GetYaxis()->SetNdivisions(504);
   ttbb_all_all->GetYaxis()->SetLabelFont(42);
   ttbb_all_all->GetYaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetYaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetYaxis()->SetTitleOffset(0.8);
   ttbb_all_all->GetYaxis()->SetTitleFont(42);
   ttbb_all_all->GetZaxis()->SetLabelFont(42);
   ttbb_all_all->GetZaxis()->SetLabelSize(0.05);
   ttbb_all_all->GetZaxis()->SetTitleSize(0.075);
   ttbb_all_all->GetZaxis()->SetTitleFont(42);
   ttbb_all_all->Draw("same");
	 ttbb_all_all->Draw("P same");
   
   TH1F *tth_other = new TH1F("tth_other","cut0",100,-10,1);
   tth_other->SetBinContent(38,8.235967e-05);
   tth_other->SetBinContent(40,8.235967e-05);
   tth_other->SetBinContent(42,0.0002868155);
   tth_other->SetBinContent(43,4.551913e-05);
   tth_other->SetBinContent(44,0.0002102385);
   tth_other->SetBinContent(45,0.0006114814);
   tth_other->SetBinContent(46,0.0007790966);
   tth_other->SetBinContent(47,0.0004535452);
   tth_other->SetBinContent(48,0.0008438592);
   tth_other->SetBinContent(49,0.002403122);
   tth_other->SetBinContent(50,0.001829527);
   tth_other->SetBinContent(51,0.001994617);
   tth_other->SetBinContent(52,0.002887636);
   tth_other->SetBinContent(53,0.004410936);
   tth_other->SetBinContent(54,0.00468783);
   tth_other->SetBinContent(55,0.007673898);
   tth_other->SetBinContent(56,0.006322939);
   tth_other->SetBinContent(57,0.009104224);
   tth_other->SetBinContent(58,0.01340134);
   tth_other->SetBinContent(59,0.01693895);
   tth_other->SetBinContent(60,0.01930176);
   tth_other->SetBinContent(61,0.0256544);
   tth_other->SetBinContent(62,0.03217506);
   tth_other->SetBinContent(63,0.04075671);
   tth_other->SetBinContent(64,0.05496612);
   tth_other->SetBinContent(65,0.06726388);
   tth_other->SetBinContent(66,0.08099762);
   tth_other->SetBinContent(67,0.09671743);
   tth_other->SetBinContent(68,0.1096524);
   tth_other->SetBinContent(69,0.1071357);
   tth_other->SetBinContent(70,0.1005356);
   tth_other->SetBinContent(71,0.08101793);
   tth_other->SetBinContent(72,0.05576554);
   tth_other->SetBinContent(73,0.03059446);
   tth_other->SetBinContent(74,0.01450529);
   tth_other->SetBinContent(75,0.005371433);
   tth_other->SetBinContent(76,0.001982586);
   tth_other->SetBinContent(77,0.0005043619);
   tth_other->SetBinContent(78,5.137144e-05);
   tth_other->SetBinContent(101,0.005127199);
   tth_other->SetEntries(20978);
   tth_other->SetStats(0);

   ci = TColor::GetColor("#00a30c");
   tth_other->SetLineColor(4);
   tth_other->SetLineWidth(2);
	 tth_other->SetLineStyle(2);
	 //tth_other->SetFillStyle(3003);
	 //tth_other->SetFillColor(4);
   tth_other->SetMarkerColor(3);
   tth_other->SetMarkerSize(1.0);
	 tth_other->SetMarkerColor(4);
	 tth_other->SetMarkerStyle(4);
   tth_other->GetXaxis()->SetRange(1,100);
   tth_other->GetXaxis()->SetLabelFont(42);
   tth_other->GetXaxis()->SetLabelSize(0.05);
   tth_other->GetXaxis()->SetTitleSize(0.075);
   tth_other->GetXaxis()->SetTitleOffset(0.8);
   tth_other->GetXaxis()->SetTitleFont(42);
   tth_other->GetYaxis()->SetNdivisions(504);
   tth_other->GetYaxis()->SetLabelFont(42);
   tth_other->GetYaxis()->SetLabelSize(0.05);
   tth_other->GetYaxis()->SetTitleSize(0.075);
   tth_other->GetYaxis()->SetTitleOffset(0.8);
   tth_other->GetYaxis()->SetTitleFont(42);
   tth_other->GetZaxis()->SetLabelFont(42);
   tth_other->GetZaxis()->SetLabelSize(0.05);
   tth_other->GetZaxis()->SetTitleSize(0.075);
   tth_other->GetZaxis()->SetTitleFont(42);
   tth_other->Draw("same");
	 tth_other->Draw("P same");
   
   TH1F *tth_6q_hbb = new TH1F("tth_6q_hbb","tth_6q_hbb",100,-10,1);
   tth_6q_hbb->SetBinContent(39,8.667262e-05);
   tth_6q_hbb->SetBinContent(43,0.0001830402);
   tth_6q_hbb->SetBinContent(44,0.000481838);
   tth_6q_hbb->SetBinContent(45,0.0001058297);
   tth_6q_hbb->SetBinContent(46,0.0004208627);
   tth_6q_hbb->SetBinContent(47,0.0006905755);
   tth_6q_hbb->SetBinContent(48,0.0007304646);
   tth_6q_hbb->SetBinContent(49,0.001487206);
   tth_6q_hbb->SetBinContent(50,0.001989316);
   tth_6q_hbb->SetBinContent(51,0.003370234);
   tth_6q_hbb->SetBinContent(52,0.004025182);
   tth_6q_hbb->SetBinContent(53,0.004914089);
   tth_6q_hbb->SetBinContent(54,0.00565279);
   tth_6q_hbb->SetBinContent(55,0.007444086);
   tth_6q_hbb->SetBinContent(56,0.008222933);
   tth_6q_hbb->SetBinContent(57,0.00889311);
   tth_6q_hbb->SetBinContent(58,0.01162719);
   tth_6q_hbb->SetBinContent(59,0.01472302);
   tth_6q_hbb->SetBinContent(60,0.01675827);
   tth_6q_hbb->SetBinContent(61,0.02367629);
   tth_6q_hbb->SetBinContent(62,0.02619397);
   tth_6q_hbb->SetBinContent(63,0.03595544);
   tth_6q_hbb->SetBinContent(64,0.04438682);
   tth_6q_hbb->SetBinContent(65,0.05416054);
   tth_6q_hbb->SetBinContent(66,0.07027343);
   tth_6q_hbb->SetBinContent(67,0.08278961);
   tth_6q_hbb->SetBinContent(68,0.09802077);
   tth_6q_hbb->SetBinContent(69,0.1045987);
   tth_6q_hbb->SetBinContent(70,0.1039868);
   tth_6q_hbb->SetBinContent(71,0.09260461);
   tth_6q_hbb->SetBinContent(72,0.0716645);
   tth_6q_hbb->SetBinContent(73,0.04893709);
   tth_6q_hbb->SetBinContent(74,0.02772903);
   tth_6q_hbb->SetBinContent(75,0.01477797);
   tth_6q_hbb->SetBinContent(76,0.006011821);
   tth_6q_hbb->SetBinContent(77,0.001797241);
   tth_6q_hbb->SetBinContent(78,0.0005708601);
   tth_6q_hbb->SetBinContent(79,5.781337e-05);
   tth_6q_hbb->SetBinContent(101,0.03656426);
   tth_6q_hbb->SetEntries(45236);
   tth_6q_hbb->SetStats(0);

   ci = TColor::GetColor("#4600ff");
   tth_6q_hbb->SetLineColor(1);
   tth_6q_hbb->SetLineWidth(2);
	 //tth_6q_hbb->SetFillColor(4);
   tth_6q_hbb->SetMarkerColor(1);
	 tth_6q_hbb->SetFillStyle(3001);
   tth_6q_hbb->SetMarkerSize(1.0);
	 tth_6q_hbb->SetMarkerStyle(20);
   tth_6q_hbb->GetXaxis()->SetRange(1,100);
   tth_6q_hbb->GetXaxis()->SetLabelFont(42);
   tth_6q_hbb->GetXaxis()->SetLabelSize(0.05);
   tth_6q_hbb->GetXaxis()->SetTitleSize(0.075);
   tth_6q_hbb->GetXaxis()->SetTitleOffset(0.8);
   tth_6q_hbb->GetXaxis()->SetTitleFont(42);
   tth_6q_hbb->GetYaxis()->SetNdivisions(504);
   tth_6q_hbb->GetYaxis()->SetLabelFont(42);
   tth_6q_hbb->GetYaxis()->SetLabelSize(0.05);
   tth_6q_hbb->GetYaxis()->SetTitleSize(0.075);
   tth_6q_hbb->GetYaxis()->SetTitleOffset(0.8);
   tth_6q_hbb->GetYaxis()->SetTitleFont(42);
   tth_6q_hbb->GetZaxis()->SetLabelFont(42);
   tth_6q_hbb->GetZaxis()->SetLabelSize(0.05);
   tth_6q_hbb->GetZaxis()->SetTitleSize(0.075);
   tth_6q_hbb->GetZaxis()->SetTitleFont(42);
   tth_6q_hbb->Draw("same");
   
   TH1F *six_fttbar__6__1__1__1__1 = new TH1F("six_fttbar__6__1__1__1__1","Threshold of 6 to 7 jets in event",100,-10,1);
   six_fttbar__6__1__1__1__1->SetBinContent(0,2.559677e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(2,9.743005e-08);
   six_fttbar__6__1__1__1__1->SetBinContent(3,9.743005e-08);
   six_fttbar__6__1__1__1__1->SetBinContent(5,9.425981e-07);
   six_fttbar__6__1__1__1__1->SetBinContent(8,9.425836e-07);
   six_fttbar__6__1__1__1__1->SetBinContent(13,1.040028e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(17,2.827628e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(18,1.241588e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(19,1.040057e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(20,1.937001e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(21,3.164252e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(22,3.277534e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(23,2.335189e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(24,1.138369e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(25,8.933037e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(26,4.361332e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(27,1.0066e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(28,7.432933e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(29,1.245442e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(30,2.609295e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(31,2.698472e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(32,3.889104e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(33,5.899014e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(34,7.6427e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(35,9.869086e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(36,0.0001351561);
   six_fttbar__6__1__1__1__1->SetBinContent(37,0.0002266105);
   six_fttbar__6__1__1__1__1->SetBinContent(38,0.0003040305);
   six_fttbar__6__1__1__1__1->SetBinContent(39,0.0004312947);
   six_fttbar__6__1__1__1__1->SetBinContent(40,0.0005772975);
   six_fttbar__6__1__1__1__1->SetBinContent(41,0.0009009745);
   six_fttbar__6__1__1__1__1->SetBinContent(42,0.001159732);
   six_fttbar__6__1__1__1__1->SetBinContent(43,0.001731986);
   six_fttbar__6__1__1__1__1->SetBinContent(44,0.002605656);
   six_fttbar__6__1__1__1__1->SetBinContent(45,0.003692443);
   six_fttbar__6__1__1__1__1->SetBinContent(46,0.005332452);
   six_fttbar__6__1__1__1__1->SetBinContent(47,0.007557827);
   six_fttbar__6__1__1__1__1->SetBinContent(48,0.01048394);
   six_fttbar__6__1__1__1__1->SetBinContent(49,0.01423154);
   six_fttbar__6__1__1__1__1->SetBinContent(50,0.01827775);
   six_fttbar__6__1__1__1__1->SetBinContent(51,0.02316939);
   six_fttbar__6__1__1__1__1->SetBinContent(52,0.0279428);
   six_fttbar__6__1__1__1__1->SetBinContent(53,0.03308286);
   six_fttbar__6__1__1__1__1->SetBinContent(54,0.03707403);
   six_fttbar__6__1__1__1__1->SetBinContent(55,0.04088617);
   six_fttbar__6__1__1__1__1->SetBinContent(56,0.04366141);
   six_fttbar__6__1__1__1__1->SetBinContent(57,0.04596132);
   six_fttbar__6__1__1__1__1->SetBinContent(58,0.04836714);
   six_fttbar__6__1__1__1__1->SetBinContent(59,0.05081511);
   six_fttbar__6__1__1__1__1->SetBinContent(60,0.05311886);
   six_fttbar__6__1__1__1__1->SetBinContent(61,0.05523241);
   six_fttbar__6__1__1__1__1->SetBinContent(62,0.05766847);
   six_fttbar__6__1__1__1__1->SetBinContent(63,0.06077059);
   six_fttbar__6__1__1__1__1->SetBinContent(64,0.06129972);
   six_fttbar__6__1__1__1__1->SetBinContent(65,0.060667);
   six_fttbar__6__1__1__1__1->SetBinContent(66,0.0582385);
   six_fttbar__6__1__1__1__1->SetBinContent(67,0.05276715);
   six_fttbar__6__1__1__1__1->SetBinContent(68,0.04381519);
   six_fttbar__6__1__1__1__1->SetBinContent(69,0.03317471);
   six_fttbar__6__1__1__1__1->SetBinContent(70,0.02202479);
   six_fttbar__6__1__1__1__1->SetBinContent(71,0.01241041);
   six_fttbar__6__1__1__1__1->SetBinContent(72,0.005948795);
   six_fttbar__6__1__1__1__1->SetBinContent(73,0.002462496);
   six_fttbar__6__1__1__1__1->SetBinContent(74,0.0009454524);
   six_fttbar__6__1__1__1__1->SetBinContent(75,0.0003238893);
   six_fttbar__6__1__1__1__1->SetBinContent(76,0.0001053942);
   six_fttbar__6__1__1__1__1->SetBinContent(77,1.836402e-05);
   six_fttbar__6__1__1__1__1->SetBinContent(78,7.65037e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(79,1.868568e-06);
   six_fttbar__6__1__1__1__1->SetBinContent(101,0.0006821616);
   six_fttbar__6__1__1__1__1->SetMinimum(0);
   six_fttbar__6__1__1__1__1->SetMaximum(0.1618453);
   six_fttbar__6__1__1__1__1->SetEntries(1218130);
   six_fttbar__6__1__1__1__1->SetDirectory(0);
   six_fttbar__6__1__1__1__1->SetStats(0);

   ci = TColor::GetColor("#000099");
   six_fttbar__6__1__1__1__1->SetLineColor(ci);
   six_fttbar__6__1__1__1__1->SetLineWidth(2);
   six_fttbar__6__1__1__1__1->SetMarkerSize(0.5);
   six_fttbar__6__1__1__1__1->GetXaxis()->SetTitle("log_{10}(Y_{56})");
   six_fttbar__6__1__1__1__1->GetXaxis()->SetRange(37,101);
   six_fttbar__6__1__1__1__1->GetXaxis()->SetLabelFont(42);
   six_fttbar__6__1__1__1__1->GetXaxis()->SetLabelSize(0.05);
   six_fttbar__6__1__1__1__1->GetXaxis()->SetTitleSize(0.075);
   six_fttbar__6__1__1__1__1->GetXaxis()->SetTitleOffset(0.8);
   six_fttbar__6__1__1__1__1->GetXaxis()->SetTitleFont(42);
   six_fttbar__6__1__1__1__1->GetYaxis()->SetTitle("Normalized");
   six_fttbar__6__1__1__1__1->GetYaxis()->SetNdivisions(504);
   six_fttbar__6__1__1__1__1->GetYaxis()->SetLabelFont(42);
   six_fttbar__6__1__1__1__1->GetYaxis()->SetLabelSize(0.05);
   six_fttbar__6__1__1__1__1->GetYaxis()->SetTitleSize(0.075);
   six_fttbar__6__1__1__1__1->GetYaxis()->SetTitleOffset(0.8);
   six_fttbar__6__1__1__1__1->GetYaxis()->SetTitleFont(42);
   six_fttbar__6__1__1__1__1->GetZaxis()->SetLabelFont(42);
   six_fttbar__6__1__1__1__1->GetZaxis()->SetLabelSize(0.05);
   six_fttbar__6__1__1__1__1->GetZaxis()->SetTitleSize(0.075);
   six_fttbar__6__1__1__1__1->GetZaxis()->SetTitleFont(42);
   six_fttbar__6__1__1__1__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.2,0.88,"(c)");
tex->SetNDC();
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Figures/ggHad.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Feb  8 11:40:42 2013) by ROOT version5.34/02
   TCanvas *c1 = new TCanvas("c1", "c1",0,130,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-47.07693,-0.6192804,229.8462,2.821166);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.18);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);

   TH2F *h2 = new TH2F("h2","energy:angle",360,0,180,300,0,300);
   h2->SetBinContent(363,75);
   h2->SetBinContent(364,254);
   h2->SetBinContent(365,463);
   h2->SetBinContent(366,610);
   h2->SetBinContent(367,808);
   h2->SetBinContent(368,893);
   h2->SetBinContent(369,1088);
   h2->SetBinContent(370,1184);
   h2->SetBinContent(371,1332);
   h2->SetBinContent(372,1477);
   h2->SetBinContent(373,1557);
   h2->SetBinContent(374,1679);
   h2->SetBinContent(375,1814);
   h2->SetBinContent(376,1812);
   h2->SetBinContent(377,1923);
   h2->SetBinContent(378,1831);
   h2->SetBinContent(379,1910);
   h2->SetBinContent(380,1978);
   h2->SetBinContent(381,2055);
   h2->SetBinContent(382,2102);
   h2->SetBinContent(383,2096);
   h2->SetBinContent(384,2111);
   h2->SetBinContent(385,2289);
   h2->SetBinContent(386,2248);
   h2->SetBinContent(387,2217);
   h2->SetBinContent(388,2264);
   h2->SetBinContent(389,2187);
   h2->SetBinContent(390,2199);
   h2->SetBinContent(391,2250);
   h2->SetBinContent(392,2263);
   h2->SetBinContent(393,2283);
   h2->SetBinContent(394,2320);
   h2->SetBinContent(395,2285);
   h2->SetBinContent(396,2332);
   h2->SetBinContent(397,2321);
   h2->SetBinContent(398,2356);
   h2->SetBinContent(399,2243);
   h2->SetBinContent(400,2313);
   h2->SetBinContent(401,2288);
   h2->SetBinContent(402,2268);
   h2->SetBinContent(403,2324);
   h2->SetBinContent(404,2204);
   h2->SetBinContent(405,2101);
   h2->SetBinContent(406,2257);
   h2->SetBinContent(407,2317);
   h2->SetBinContent(408,2195);
   h2->SetBinContent(409,2272);
   h2->SetBinContent(410,2124);
   h2->SetBinContent(411,2245);
   h2->SetBinContent(412,2181);
   h2->SetBinContent(413,2230);
   h2->SetBinContent(414,2145);
   h2->SetBinContent(415,2126);
   h2->SetBinContent(416,2034);
   h2->SetBinContent(417,2026);
   h2->SetBinContent(418,2095);
   h2->SetBinContent(419,2155);
   h2->SetBinContent(420,2144);
   h2->SetBinContent(421,2001);
   h2->SetBinContent(422,2073);
   h2->SetBinContent(423,2046);
   h2->SetBinContent(424,2140);
   h2->SetBinContent(425,2002);
   h2->SetBinContent(426,1930);
   h2->SetBinContent(427,2010);
   h2->SetBinContent(428,2029);
   h2->SetBinContent(429,1937);
   h2->SetBinContent(430,1991);
   h2->SetBinContent(431,1970);
   h2->SetBinContent(432,1863);
   h2->SetBinContent(433,1940);
   h2->SetBinContent(434,1871);
   h2->SetBinContent(435,1883);
   h2->SetBinContent(436,1887);
   h2->SetBinContent(437,1836);
   h2->SetBinContent(438,1740);
   h2->SetBinContent(439,1861);
   h2->SetBinContent(440,1815);
   h2->SetBinContent(441,1831);
   h2->SetBinContent(442,1807);
   h2->SetBinContent(443,1818);
   h2->SetBinContent(444,1712);
   h2->SetBinContent(445,1779);
   h2->SetBinContent(446,1763);
   h2->SetBinContent(447,1707);
   h2->SetBinContent(448,1710);
   h2->SetBinContent(449,1700);
   h2->SetBinContent(450,1669);
   h2->SetBinContent(451,1765);
   h2->SetBinContent(452,1737);
   h2->SetBinContent(453,1696);
   h2->SetBinContent(454,1663);
   h2->SetBinContent(455,1638);
   h2->SetBinContent(456,1670);
   h2->SetBinContent(457,1588);
   h2->SetBinContent(458,1699);
   h2->SetBinContent(459,1623);
   h2->SetBinContent(460,1565);
   h2->SetBinContent(461,1591);
   h2->SetBinContent(462,1505);
   h2->SetBinContent(463,1621);
   h2->SetBinContent(464,1580);
   h2->SetBinContent(465,1563);
   h2->SetBinContent(466,1571);
   h2->SetBinContent(467,1610);
   h2->SetBinContent(468,1608);
   h2->SetBinContent(469,1500);
   h2->SetBinContent(470,1571);
   h2->SetBinContent(471,1531);
   h2->SetBinContent(472,1462);
   h2->SetBinContent(473,1405);
   h2->SetBinContent(474,1438);
   h2->SetBinContent(475,1474);
   h2->SetBinContent(476,1452);
   h2->SetBinContent(477,1497);
   h2->SetBinContent(478,1447);
   h2->SetBinContent(479,1418);
   h2->SetBinContent(480,1479);
   h2->SetBinContent(481,1444);
   h2->SetBinContent(482,1480);
   h2->SetBinContent(483,1425);
   h2->SetBinContent(484,1395);
   h2->SetBinContent(485,1474);
   h2->SetBinContent(486,1391);
   h2->SetBinContent(487,1447);
   h2->SetBinContent(488,1430);
   h2->SetBinContent(489,1412);
   h2->SetBinContent(490,1329);
   h2->SetBinContent(491,1355);
   h2->SetBinContent(492,1441);
   h2->SetBinContent(493,1377);
   h2->SetBinContent(494,1462);
   h2->SetBinContent(495,1449);
   h2->SetBinContent(496,1392);
   h2->SetBinContent(497,1287);
   h2->SetBinContent(498,1362);
   h2->SetBinContent(499,1303);
   h2->SetBinContent(500,1333);
   h2->SetBinContent(501,1385);
   h2->SetBinContent(502,1377);
   h2->SetBinContent(503,1358);
   h2->SetBinContent(504,1416);
   h2->SetBinContent(505,1356);
   h2->SetBinContent(506,1341);
   h2->SetBinContent(507,1301);
   h2->SetBinContent(508,1345);
   h2->SetBinContent(509,1302);
   h2->SetBinContent(510,1329);
   h2->SetBinContent(511,1302);
   h2->SetBinContent(512,1339);
   h2->SetBinContent(513,1317);
   h2->SetBinContent(514,1303);
   h2->SetBinContent(515,1301);
   h2->SetBinContent(516,1356);
   h2->SetBinContent(517,1263);
   h2->SetBinContent(518,1330);
   h2->SetBinContent(519,1352);
   h2->SetBinContent(520,1336);
   h2->SetBinContent(521,1293);
   h2->SetBinContent(522,1407);
   h2->SetBinContent(523,1313);
   h2->SetBinContent(524,1297);
   h2->SetBinContent(525,1329);
   h2->SetBinContent(526,1238);
   h2->SetBinContent(527,1315);
   h2->SetBinContent(528,1281);
   h2->SetBinContent(529,1241);
   h2->SetBinContent(530,1279);
   h2->SetBinContent(531,1356);
   h2->SetBinContent(532,1306);
   h2->SetBinContent(533,1234);
   h2->SetBinContent(534,1414);
   h2->SetBinContent(535,1273);
   h2->SetBinContent(536,1260);
   h2->SetBinContent(537,1297);
   h2->SetBinContent(538,1177);
   h2->SetBinContent(539,1352);
   h2->SetBinContent(540,1264);
   h2->SetBinContent(541,1240);
   h2->SetBinContent(542,1254);
   h2->SetBinContent(543,1337);
   h2->SetBinContent(544,1287);
   h2->SetBinContent(545,1326);
   h2->SetBinContent(546,1229);
   h2->SetBinContent(547,1335);
   h2->SetBinContent(548,1359);
   h2->SetBinContent(549,1222);
   h2->SetBinContent(550,1350);
   h2->SetBinContent(551,1280);
   h2->SetBinContent(552,1333);
   h2->SetBinContent(553,1347);
   h2->SetBinContent(554,1329);
   h2->SetBinContent(555,1283);
   h2->SetBinContent(556,1296);
   h2->SetBinContent(557,1266);
   h2->SetBinContent(558,1337);
   h2->SetBinContent(559,1296);
   h2->SetBinContent(560,1306);
   h2->SetBinContent(561,1272);
   h2->SetBinContent(562,1395);
   h2->SetBinContent(563,1295);
   h2->SetBinContent(564,1379);
   h2->SetBinContent(565,1265);
   h2->SetBinContent(566,1359);
   h2->SetBinContent(567,1305);
   h2->SetBinContent(568,1346);
   h2->SetBinContent(569,1300);
   h2->SetBinContent(570,1343);
   h2->SetBinContent(571,1302);
   h2->SetBinContent(572,1297);
   h2->SetBinContent(573,1307);
   h2->SetBinContent(574,1399);
   h2->SetBinContent(575,1321);
   h2->SetBinContent(576,1268);
   h2->SetBinContent(577,1352);
   h2->SetBinContent(578,1315);
   h2->SetBinContent(579,1346);
   h2->SetBinContent(580,1385);
   h2->SetBinContent(581,1313);
   h2->SetBinContent(582,1379);
   h2->SetBinContent(583,1354);
   h2->SetBinContent(584,1349);
   h2->SetBinContent(585,1413);
   h2->SetBinContent(586,1300);
   h2->SetBinContent(587,1333);
   h2->SetBinContent(588,1344);
   h2->SetBinContent(589,1425);
   h2->SetBinContent(590,1366);
   h2->SetBinContent(591,1399);
   h2->SetBinContent(592,1375);
   h2->SetBinContent(593,1360);
   h2->SetBinContent(594,1418);
   h2->SetBinContent(595,1469);
   h2->SetBinContent(596,1435);
   h2->SetBinContent(597,1415);
   h2->SetBinContent(598,1436);
   h2->SetBinContent(599,1392);
   h2->SetBinContent(600,1446);
   h2->SetBinContent(601,1435);
   h2->SetBinContent(602,1344);
   h2->SetBinContent(603,1419);
   h2->SetBinContent(604,1428);
   h2->SetBinContent(605,1509);
   h2->SetBinContent(606,1435);
   h2->SetBinContent(607,1541);
   h2->SetBinContent(608,1545);
   h2->SetBinContent(609,1419);
   h2->SetBinContent(610,1499);
   h2->SetBinContent(611,1488);
   h2->SetBinContent(612,1513);
   h2->SetBinContent(613,1571);
   h2->SetBinContent(614,1687);
   h2->SetBinContent(615,1522);
   h2->SetBinContent(616,1554);
   h2->SetBinContent(617,1560);
   h2->SetBinContent(618,1560);
   h2->SetBinContent(619,1554);
   h2->SetBinContent(620,1575);
   h2->SetBinContent(621,1532);
   h2->SetBinContent(622,1545);
   h2->SetBinContent(623,1594);
   h2->SetBinContent(624,1671);
   h2->SetBinContent(625,1695);
   h2->SetBinContent(626,1632);
   h2->SetBinContent(627,1637);
   h2->SetBinContent(628,1611);
   h2->SetBinContent(629,1602);
   h2->SetBinContent(630,1706);
   h2->SetBinContent(631,1676);
   h2->SetBinContent(632,1745);
   h2->SetBinContent(633,1717);
   h2->SetBinContent(634,1731);
   h2->SetBinContent(635,1802);
   h2->SetBinContent(636,1741);
   h2->SetBinContent(637,1697);
   h2->SetBinContent(638,1750);
   h2->SetBinContent(639,1660);
   h2->SetBinContent(640,1744);
   h2->SetBinContent(641,1845);
   h2->SetBinContent(642,1735);
   h2->SetBinContent(643,1894);
   h2->SetBinContent(644,1713);
   h2->SetBinContent(645,1901);
   h2->SetBinContent(646,1835);
   h2->SetBinContent(647,1758);
   h2->SetBinContent(648,1935);
   h2->SetBinContent(649,1854);
   h2->SetBinContent(650,1789);
   h2->SetBinContent(651,1871);
   h2->SetBinContent(652,1927);
   h2->SetBinContent(653,1877);
   h2->SetBinContent(654,1963);
   h2->SetBinContent(655,1927);
   h2->SetBinContent(656,1914);
   h2->SetBinContent(657,1980);
   h2->SetBinContent(658,2084);
   h2->SetBinContent(659,1988);
   h2->SetBinContent(660,1924);
   h2->SetBinContent(661,2047);
   h2->SetBinContent(662,2003);
   h2->SetBinContent(663,2008);
   h2->SetBinContent(664,2097);
   h2->SetBinContent(665,1922);
   h2->SetBinContent(666,2103);
   h2->SetBinContent(667,2130);
   h2->SetBinContent(668,2121);
   h2->SetBinContent(669,2040);
   h2->SetBinContent(670,2153);
   h2->SetBinContent(671,2140);
   h2->SetBinContent(672,2113);
   h2->SetBinContent(673,2208);
   h2->SetBinContent(674,2265);
   h2->SetBinContent(675,2202);
   h2->SetBinContent(676,2273);
   h2->SetBinContent(677,2164);
   h2->SetBinContent(678,2199);
   h2->SetBinContent(679,2339);
   h2->SetBinContent(680,2167);
   h2->SetBinContent(681,2356);
   h2->SetBinContent(682,2246);
   h2->SetBinContent(683,2206);
   h2->SetBinContent(684,2267);
   h2->SetBinContent(685,2289);
   h2->SetBinContent(686,2407);
   h2->SetBinContent(687,2253);
   h2->SetBinContent(688,2316);
   h2->SetBinContent(689,2299);
   h2->SetBinContent(690,2207);
   h2->SetBinContent(691,2151);
   h2->SetBinContent(692,2333);
   h2->SetBinContent(693,2333);
   h2->SetBinContent(694,2147);
   h2->SetBinContent(695,2367);
   h2->SetBinContent(696,2228);
   h2->SetBinContent(697,2204);
   h2->SetBinContent(698,2203);
   h2->SetBinContent(699,2269);
   h2->SetBinContent(700,2017);
   h2->SetBinContent(701,2115);
   h2->SetBinContent(702,2192);
   h2->SetBinContent(703,2127);
   h2->SetBinContent(704,2091);
   h2->SetBinContent(705,2076);
   h2->SetBinContent(706,1970);
   h2->SetBinContent(707,1917);
   h2->SetBinContent(708,1908);
   h2->SetBinContent(709,1717);
   h2->SetBinContent(710,1661);
   h2->SetBinContent(711,1587);
   h2->SetBinContent(712,1571);
   h2->SetBinContent(713,1508);
   h2->SetBinContent(714,1338);
   h2->SetBinContent(715,1166);
   h2->SetBinContent(716,1090);
   h2->SetBinContent(717,1010);
   h2->SetBinContent(718,753);
   h2->SetBinContent(719,602);
   h2->SetBinContent(720,457);
   h2->SetBinContent(721,282);
   h2->SetBinContent(722,82);
   h2->SetBinContent(725,122);
   h2->SetBinContent(726,389);
   h2->SetBinContent(727,678);
   h2->SetBinContent(728,921);
   h2->SetBinContent(729,1149);
   h2->SetBinContent(730,1464);
   h2->SetBinContent(731,1494);
   h2->SetBinContent(732,1476);
   h2->SetBinContent(733,1631);
   h2->SetBinContent(734,1753);
   h2->SetBinContent(735,1602);
   h2->SetBinContent(736,1713);
   h2->SetBinContent(737,1748);
   h2->SetBinContent(738,1651);
   h2->SetBinContent(739,1817);
   h2->SetBinContent(740,1803);
   h2->SetBinContent(741,1768);
   h2->SetBinContent(742,1762);
   h2->SetBinContent(743,1657);
   h2->SetBinContent(744,1676);
   h2->SetBinContent(745,1588);
   h2->SetBinContent(746,1562);
   h2->SetBinContent(747,1548);
   h2->SetBinContent(748,1589);
   h2->SetBinContent(749,1468);
   h2->SetBinContent(750,1433);
   h2->SetBinContent(751,1437);
   h2->SetBinContent(752,1306);
   h2->SetBinContent(753,1328);
   h2->SetBinContent(754,1203);
   h2->SetBinContent(755,1196);
   h2->SetBinContent(756,1172);
   h2->SetBinContent(757,1102);
   h2->SetBinContent(758,1077);
   h2->SetBinContent(759,1000);
   h2->SetBinContent(760,995);
   h2->SetBinContent(761,929);
   h2->SetBinContent(762,848);
   h2->SetBinContent(763,925);
   h2->SetBinContent(764,856);
   h2->SetBinContent(765,800);
   h2->SetBinContent(766,738);
   h2->SetBinContent(767,811);
   h2->SetBinContent(768,727);
   h2->SetBinContent(769,676);
   h2->SetBinContent(770,630);
   h2->SetBinContent(771,663);
   h2->SetBinContent(772,618);
   h2->SetBinContent(773,581);
   h2->SetBinContent(774,585);
   h2->SetBinContent(775,566);
   h2->SetBinContent(776,588);
   h2->SetBinContent(777,549);
   h2->SetBinContent(778,552);
   h2->SetBinContent(779,504);
   h2->SetBinContent(780,496);
   h2->SetBinContent(781,456);
   h2->SetBinContent(782,505);
   h2->SetBinContent(783,464);
   h2->SetBinContent(784,433);
   h2->SetBinContent(785,448);
   h2->SetBinContent(786,411);
   h2->SetBinContent(787,399);
   h2->SetBinContent(788,386);
   h2->SetBinContent(789,376);
   h2->SetBinContent(790,332);
   h2->SetBinContent(791,349);
   h2->SetBinContent(792,305);
   h2->SetBinContent(793,332);
   h2->SetBinContent(794,302);
   h2->SetBinContent(795,295);
   h2->SetBinContent(796,334);
   h2->SetBinContent(797,246);
   h2->SetBinContent(798,302);
   h2->SetBinContent(799,306);
   h2->SetBinContent(800,265);
   h2->SetBinContent(801,269);
   h2->SetBinContent(802,274);
   h2->SetBinContent(803,279);
   h2->SetBinContent(804,269);
   h2->SetBinContent(805,246);
   h2->SetBinContent(806,266);
   h2->SetBinContent(807,206);
   h2->SetBinContent(808,261);
   h2->SetBinContent(809,247);
   h2->SetBinContent(810,264);
   h2->SetBinContent(811,217);
   h2->SetBinContent(812,209);
   h2->SetBinContent(813,190);
   h2->SetBinContent(814,217);
   h2->SetBinContent(815,200);
   h2->SetBinContent(816,190);
   h2->SetBinContent(817,204);
   h2->SetBinContent(818,181);
   h2->SetBinContent(819,193);
   h2->SetBinContent(820,199);
   h2->SetBinContent(821,174);
   h2->SetBinContent(822,190);
   h2->SetBinContent(823,184);
   h2->SetBinContent(824,175);
   h2->SetBinContent(825,182);
   h2->SetBinContent(826,151);
   h2->SetBinContent(827,183);
   h2->SetBinContent(828,157);
   h2->SetBinContent(829,180);
   h2->SetBinContent(830,134);
   h2->SetBinContent(831,161);
   h2->SetBinContent(832,173);
   h2->SetBinContent(833,142);
   h2->SetBinContent(834,168);
   h2->SetBinContent(835,151);
   h2->SetBinContent(836,145);
   h2->SetBinContent(837,142);
   h2->SetBinContent(838,135);
   h2->SetBinContent(839,147);
   h2->SetBinContent(840,125);
   h2->SetBinContent(841,141);
   h2->SetBinContent(842,132);
   h2->SetBinContent(843,149);
   h2->SetBinContent(844,115);
   h2->SetBinContent(845,135);
   h2->SetBinContent(846,112);
   h2->SetBinContent(847,129);
   h2->SetBinContent(848,117);
   h2->SetBinContent(849,123);
   h2->SetBinContent(850,104);
   h2->SetBinContent(851,129);
   h2->SetBinContent(852,131);
   h2->SetBinContent(853,104);
   h2->SetBinContent(854,108);
   h2->SetBinContent(855,111);
   h2->SetBinContent(856,112);
   h2->SetBinContent(857,136);
   h2->SetBinContent(858,125);
   h2->SetBinContent(859,127);
   h2->SetBinContent(860,108);
   h2->SetBinContent(861,126);
   h2->SetBinContent(862,122);
   h2->SetBinContent(863,97);
   h2->SetBinContent(864,128);
   h2->SetBinContent(865,111);
   h2->SetBinContent(866,138);
   h2->SetBinContent(867,121);
   h2->SetBinContent(868,96);
   h2->SetBinContent(869,132);
   h2->SetBinContent(870,115);
   h2->SetBinContent(871,107);
   h2->SetBinContent(872,110);
   h2->SetBinContent(873,121);
   h2->SetBinContent(874,115);
   h2->SetBinContent(875,94);
   h2->SetBinContent(876,105);
   h2->SetBinContent(877,97);
   h2->SetBinContent(878,111);
   h2->SetBinContent(879,101);
   h2->SetBinContent(880,102);
   h2->SetBinContent(881,104);
   h2->SetBinContent(882,100);
   h2->SetBinContent(883,100);
   h2->SetBinContent(884,94);
   h2->SetBinContent(885,100);
   h2->SetBinContent(886,81);
   h2->SetBinContent(887,79);
   h2->SetBinContent(888,99);
   h2->SetBinContent(889,87);
   h2->SetBinContent(890,101);
   h2->SetBinContent(891,86);
   h2->SetBinContent(892,113);
   h2->SetBinContent(893,82);
   h2->SetBinContent(894,103);
   h2->SetBinContent(895,97);
   h2->SetBinContent(896,82);
   h2->SetBinContent(897,92);
   h2->SetBinContent(898,106);
   h2->SetBinContent(899,76);
   h2->SetBinContent(900,97);
   h2->SetBinContent(901,91);
   h2->SetBinContent(902,84);
   h2->SetBinContent(903,79);
   h2->SetBinContent(904,73);
   h2->SetBinContent(905,98);
   h2->SetBinContent(906,70);
   h2->SetBinContent(907,102);
   h2->SetBinContent(908,93);
   h2->SetBinContent(909,97);
   h2->SetBinContent(910,106);
   h2->SetBinContent(911,111);
   h2->SetBinContent(912,103);
   h2->SetBinContent(913,96);
   h2->SetBinContent(914,96);
   h2->SetBinContent(915,109);
   h2->SetBinContent(916,95);
   h2->SetBinContent(917,84);
   h2->SetBinContent(918,121);
   h2->SetBinContent(919,90);
   h2->SetBinContent(920,105);
   h2->SetBinContent(921,109);
   h2->SetBinContent(922,117);
   h2->SetBinContent(923,95);
   h2->SetBinContent(924,132);
   h2->SetBinContent(925,96);
   h2->SetBinContent(926,89);
   h2->SetBinContent(927,95);
   h2->SetBinContent(928,87);
   h2->SetBinContent(929,105);
   h2->SetBinContent(930,114);
   h2->SetBinContent(931,112);
   h2->SetBinContent(932,101);
   h2->SetBinContent(933,125);
   h2->SetBinContent(934,97);
   h2->SetBinContent(935,103);
   h2->SetBinContent(936,110);
   h2->SetBinContent(937,101);
   h2->SetBinContent(938,86);
   h2->SetBinContent(939,77);
   h2->SetBinContent(940,124);
   h2->SetBinContent(941,115);
   h2->SetBinContent(942,114);
   h2->SetBinContent(943,127);
   h2->SetBinContent(944,119);
   h2->SetBinContent(945,131);
   h2->SetBinContent(946,115);
   h2->SetBinContent(947,133);
   h2->SetBinContent(948,90);
   h2->SetBinContent(949,130);
   h2->SetBinContent(950,108);
   h2->SetBinContent(951,111);
   h2->SetBinContent(952,117);
   h2->SetBinContent(953,127);
   h2->SetBinContent(954,118);
   h2->SetBinContent(955,128);
   h2->SetBinContent(956,123);
   h2->SetBinContent(957,130);
   h2->SetBinContent(958,106);
   h2->SetBinContent(959,111);
   h2->SetBinContent(960,128);
   h2->SetBinContent(961,116);
   h2->SetBinContent(962,144);
   h2->SetBinContent(963,132);
   h2->SetBinContent(964,124);
   h2->SetBinContent(965,152);
   h2->SetBinContent(966,124);
   h2->SetBinContent(967,128);
   h2->SetBinContent(968,130);
   h2->SetBinContent(969,125);
   h2->SetBinContent(970,145);
   h2->SetBinContent(971,150);
   h2->SetBinContent(972,111);
   h2->SetBinContent(973,133);
   h2->SetBinContent(974,164);
   h2->SetBinContent(975,136);
   h2->SetBinContent(976,149);
   h2->SetBinContent(977,179);
   h2->SetBinContent(978,149);
   h2->SetBinContent(979,148);
   h2->SetBinContent(980,141);
   h2->SetBinContent(981,160);
   h2->SetBinContent(982,162);
   h2->SetBinContent(983,152);
   h2->SetBinContent(984,188);
   h2->SetBinContent(985,180);
   h2->SetBinContent(986,185);
   h2->SetBinContent(987,189);
   h2->SetBinContent(988,210);
   h2->SetBinContent(989,178);
   h2->SetBinContent(990,222);
   h2->SetBinContent(991,222);
   h2->SetBinContent(992,195);
   h2->SetBinContent(993,253);
   h2->SetBinContent(994,229);
   h2->SetBinContent(995,188);
   h2->SetBinContent(996,220);
   h2->SetBinContent(997,204);
   h2->SetBinContent(998,239);
   h2->SetBinContent(999,233);
   h2->SetBinContent(1000,246);
   h2->SetBinContent(1001,258);
   h2->SetBinContent(1002,256);
   h2->SetBinContent(1003,245);
   h2->SetBinContent(1004,275);
   h2->SetBinContent(1005,262);
   h2->SetBinContent(1006,234);
   h2->SetBinContent(1007,280);
   h2->SetBinContent(1008,260);
   h2->SetBinContent(1009,295);
   h2->SetBinContent(1010,272);
   h2->SetBinContent(1011,294);
   h2->SetBinContent(1012,289);
   h2->SetBinContent(1013,326);
   h2->SetBinContent(1014,351);
   h2->SetBinContent(1015,296);
   h2->SetBinContent(1016,349);
   h2->SetBinContent(1017,351);
   h2->SetBinContent(1018,364);
   h2->SetBinContent(1019,388);
   h2->SetBinContent(1020,370);
   h2->SetBinContent(1021,402);
   h2->SetBinContent(1022,417);
   h2->SetBinContent(1023,395);
   h2->SetBinContent(1024,440);
   h2->SetBinContent(1025,459);
   h2->SetBinContent(1026,458);
   h2->SetBinContent(1027,467);
   h2->SetBinContent(1028,442);
   h2->SetBinContent(1029,487);
   h2->SetBinContent(1030,478);
   h2->SetBinContent(1031,576);
   h2->SetBinContent(1032,536);
   h2->SetBinContent(1033,584);
   h2->SetBinContent(1034,562);
   h2->SetBinContent(1035,582);
   h2->SetBinContent(1036,629);
   h2->SetBinContent(1037,649);
   h2->SetBinContent(1038,689);
   h2->SetBinContent(1039,688);
   h2->SetBinContent(1040,695);
   h2->SetBinContent(1041,757);
   h2->SetBinContent(1042,712);
   h2->SetBinContent(1043,793);
   h2->SetBinContent(1044,820);
   h2->SetBinContent(1045,869);
   h2->SetBinContent(1046,821);
   h2->SetBinContent(1047,931);
   h2->SetBinContent(1048,975);
   h2->SetBinContent(1049,1112);
   h2->SetBinContent(1050,1077);
   h2->SetBinContent(1051,1115);
   h2->SetBinContent(1052,1081);
   h2->SetBinContent(1053,1138);
   h2->SetBinContent(1054,1257);
   h2->SetBinContent(1055,1212);
   h2->SetBinContent(1056,1263);
   h2->SetBinContent(1057,1288);
   h2->SetBinContent(1058,1295);
   h2->SetBinContent(1059,1424);
   h2->SetBinContent(1060,1449);
   h2->SetBinContent(1061,1533);
   h2->SetBinContent(1062,1573);
   h2->SetBinContent(1063,1590);
   h2->SetBinContent(1064,1639);
   h2->SetBinContent(1065,1702);
   h2->SetBinContent(1066,1753);
   h2->SetBinContent(1067,1715);
   h2->SetBinContent(1068,1706);
   h2->SetBinContent(1069,1772);
   h2->SetBinContent(1070,1724);
   h2->SetBinContent(1071,1740);
   h2->SetBinContent(1072,1828);
   h2->SetBinContent(1073,1797);
   h2->SetBinContent(1074,1705);
   h2->SetBinContent(1075,1687);
   h2->SetBinContent(1076,1636);
   h2->SetBinContent(1077,1610);
   h2->SetBinContent(1078,1460);
   h2->SetBinContent(1079,1409);
   h2->SetBinContent(1080,1195);
   h2->SetBinContent(1081,974);
   h2->SetBinContent(1082,702);
   h2->SetBinContent(1083,436);
   h2->SetBinContent(1084,117);
   h2->SetBinContent(1087,118);
   h2->SetBinContent(1088,464);
   h2->SetBinContent(1089,741);
   h2->SetBinContent(1090,980);
   h2->SetBinContent(1091,1164);
   h2->SetBinContent(1092,1211);
   h2->SetBinContent(1093,1287);
   h2->SetBinContent(1094,1286);
   h2->SetBinContent(1095,1346);
   h2->SetBinContent(1096,1402);
   h2->SetBinContent(1097,1353);
   h2->SetBinContent(1098,1274);
   h2->SetBinContent(1099,1153);
   h2->SetBinContent(1100,1303);
   h2->SetBinContent(1101,1137);
   h2->SetBinContent(1102,1030);
   h2->SetBinContent(1103,1096);
   h2->SetBinContent(1104,1047);
   h2->SetBinContent(1105,892);
   h2->SetBinContent(1106,878);
   h2->SetBinContent(1107,772);
   h2->SetBinContent(1108,775);
   h2->SetBinContent(1109,697);
   h2->SetBinContent(1110,681);
   h2->SetBinContent(1111,595);
   h2->SetBinContent(1112,545);
   h2->SetBinContent(1113,497);
   h2->SetBinContent(1114,479);
   h2->SetBinContent(1115,476);
   h2->SetBinContent(1116,398);
   h2->SetBinContent(1117,360);
   h2->SetBinContent(1118,434);
   h2->SetBinContent(1119,360);
   h2->SetBinContent(1120,320);
   h2->SetBinContent(1121,291);
   h2->SetBinContent(1122,313);
   h2->SetBinContent(1123,281);
   h2->SetBinContent(1124,264);
   h2->SetBinContent(1125,243);
   h2->SetBinContent(1126,224);
   h2->SetBinContent(1127,222);
   h2->SetBinContent(1128,212);
   h2->SetBinContent(1129,224);
   h2->SetBinContent(1130,224);
   h2->SetBinContent(1131,180);
   h2->SetBinContent(1132,188);
   h2->SetBinContent(1133,184);
   h2->SetBinContent(1134,198);
   h2->SetBinContent(1135,171);
   h2->SetBinContent(1136,149);
   h2->SetBinContent(1137,133);
   h2->SetBinContent(1138,151);
   h2->SetBinContent(1139,127);
   h2->SetBinContent(1140,123);
   h2->SetBinContent(1141,124);
   h2->SetBinContent(1142,105);
   h2->SetBinContent(1143,112);
   h2->SetBinContent(1144,112);
   h2->SetBinContent(1145,103);
   h2->SetBinContent(1146,111);
   h2->SetBinContent(1147,79);
   h2->SetBinContent(1148,103);
   h2->SetBinContent(1149,77);
   h2->SetBinContent(1150,99);
   h2->SetBinContent(1151,90);
   h2->SetBinContent(1152,92);
   h2->SetBinContent(1153,80);
   h2->SetBinContent(1154,81);
   h2->SetBinContent(1155,78);
   h2->SetBinContent(1156,69);
   h2->SetBinContent(1157,47);
   h2->SetBinContent(1158,77);
   h2->SetBinContent(1159,74);
   h2->SetBinContent(1160,62);
   h2->SetBinContent(1161,61);
   h2->SetBinContent(1162,65);
   h2->SetBinContent(1163,63);
   h2->SetBinContent(1164,52);
   h2->SetBinContent(1165,57);
   h2->SetBinContent(1166,43);
   h2->SetBinContent(1167,55);
   h2->SetBinContent(1168,57);
   h2->SetBinContent(1169,36);
   h2->SetBinContent(1170,51);
   h2->SetBinContent(1171,52);
   h2->SetBinContent(1172,45);
   h2->SetBinContent(1173,42);
   h2->SetBinContent(1174,42);
   h2->SetBinContent(1175,43);
   h2->SetBinContent(1176,34);
   h2->SetBinContent(1177,48);
   h2->SetBinContent(1178,50);
   h2->SetBinContent(1179,25);
   h2->SetBinContent(1180,24);
   h2->SetBinContent(1181,28);
   h2->SetBinContent(1182,47);
   h2->SetBinContent(1183,38);
   h2->SetBinContent(1184,30);
   h2->SetBinContent(1185,35);
   h2->SetBinContent(1186,28);
   h2->SetBinContent(1187,34);
   h2->SetBinContent(1188,36);
   h2->SetBinContent(1189,40);
   h2->SetBinContent(1190,24);
   h2->SetBinContent(1191,37);
   h2->SetBinContent(1192,28);
   h2->SetBinContent(1193,26);
   h2->SetBinContent(1194,22);
   h2->SetBinContent(1195,35);
   h2->SetBinContent(1196,33);
   h2->SetBinContent(1197,38);
   h2->SetBinContent(1198,35);
   h2->SetBinContent(1199,22);
   h2->SetBinContent(1200,33);
   h2->SetBinContent(1201,28);
   h2->SetBinContent(1202,24);
   h2->SetBinContent(1203,21);
   h2->SetBinContent(1204,30);
   h2->SetBinContent(1205,30);
   h2->SetBinContent(1206,20);
   h2->SetBinContent(1207,26);
   h2->SetBinContent(1208,25);
   h2->SetBinContent(1209,16);
   h2->SetBinContent(1210,33);
   h2->SetBinContent(1211,13);
   h2->SetBinContent(1212,27);
   h2->SetBinContent(1213,28);
   h2->SetBinContent(1214,30);
   h2->SetBinContent(1215,17);
   h2->SetBinContent(1216,29);
   h2->SetBinContent(1217,29);
   h2->SetBinContent(1218,20);
   h2->SetBinContent(1219,20);
   h2->SetBinContent(1220,25);
   h2->SetBinContent(1221,25);
   h2->SetBinContent(1222,19);
   h2->SetBinContent(1223,23);
   h2->SetBinContent(1224,36);
   h2->SetBinContent(1225,23);
   h2->SetBinContent(1226,16);
   h2->SetBinContent(1227,22);
   h2->SetBinContent(1228,13);
   h2->SetBinContent(1229,20);
   h2->SetBinContent(1230,28);
   h2->SetBinContent(1231,27);
   h2->SetBinContent(1232,35);
   h2->SetBinContent(1233,17);
   h2->SetBinContent(1234,22);
   h2->SetBinContent(1235,24);
   h2->SetBinContent(1236,18);
   h2->SetBinContent(1237,32);
   h2->SetBinContent(1238,14);
   h2->SetBinContent(1239,24);
   h2->SetBinContent(1240,22);
   h2->SetBinContent(1241,20);
   h2->SetBinContent(1242,16);
   h2->SetBinContent(1243,14);
   h2->SetBinContent(1244,14);
   h2->SetBinContent(1245,8);
   h2->SetBinContent(1246,16);
   h2->SetBinContent(1247,22);
   h2->SetBinContent(1248,20);
   h2->SetBinContent(1249,9);
   h2->SetBinContent(1250,23);
   h2->SetBinContent(1251,17);
   h2->SetBinContent(1252,14);
   h2->SetBinContent(1253,19);
   h2->SetBinContent(1254,18);
   h2->SetBinContent(1255,11);
   h2->SetBinContent(1256,10);
   h2->SetBinContent(1257,17);
   h2->SetBinContent(1258,26);
   h2->SetBinContent(1259,14);
   h2->SetBinContent(1260,15);
   h2->SetBinContent(1261,16);
   h2->SetBinContent(1262,29);
   h2->SetBinContent(1263,16);
   h2->SetBinContent(1264,13);
   h2->SetBinContent(1265,11);
   h2->SetBinContent(1266,15);
   h2->SetBinContent(1267,15);
   h2->SetBinContent(1268,13);
   h2->SetBinContent(1269,12);
   h2->SetBinContent(1270,17);
   h2->SetBinContent(1271,14);
   h2->SetBinContent(1272,11);
   h2->SetBinContent(1273,14);
   h2->SetBinContent(1274,12);
   h2->SetBinContent(1275,19);
   h2->SetBinContent(1276,7);
   h2->SetBinContent(1277,24);
   h2->SetBinContent(1278,15);
   h2->SetBinContent(1279,18);
   h2->SetBinContent(1280,10);
   h2->SetBinContent(1281,18);
   h2->SetBinContent(1282,11);
   h2->SetBinContent(1283,22);
   h2->SetBinContent(1284,10);
   h2->SetBinContent(1285,23);
   h2->SetBinContent(1286,20);
   h2->SetBinContent(1287,20);
   h2->SetBinContent(1288,30);
   h2->SetBinContent(1289,8);
   h2->SetBinContent(1290,13);
   h2->SetBinContent(1291,27);
   h2->SetBinContent(1292,10);
   h2->SetBinContent(1293,21);
   h2->SetBinContent(1294,20);
   h2->SetBinContent(1295,24);
   h2->SetBinContent(1296,25);
   h2->SetBinContent(1297,15);
   h2->SetBinContent(1298,14);
   h2->SetBinContent(1299,11);
   h2->SetBinContent(1300,18);
   h2->SetBinContent(1301,19);
   h2->SetBinContent(1302,29);
   h2->SetBinContent(1303,23);
   h2->SetBinContent(1304,32);
   h2->SetBinContent(1305,17);
   h2->SetBinContent(1306,12);
   h2->SetBinContent(1307,15);
   h2->SetBinContent(1308,14);
   h2->SetBinContent(1309,14);
   h2->SetBinContent(1310,17);
   h2->SetBinContent(1311,15);
   h2->SetBinContent(1312,15);
   h2->SetBinContent(1313,15);
   h2->SetBinContent(1314,22);
   h2->SetBinContent(1315,16);
   h2->SetBinContent(1316,18);
   h2->SetBinContent(1317,28);
   h2->SetBinContent(1318,36);
   h2->SetBinContent(1319,21);
   h2->SetBinContent(1320,17);
   h2->SetBinContent(1321,22);
   h2->SetBinContent(1322,32);
   h2->SetBinContent(1323,29);
   h2->SetBinContent(1324,26);
   h2->SetBinContent(1325,21);
   h2->SetBinContent(1326,38);
   h2->SetBinContent(1327,32);
   h2->SetBinContent(1328,19);
   h2->SetBinContent(1329,26);
   h2->SetBinContent(1330,23);
   h2->SetBinContent(1331,21);
   h2->SetBinContent(1332,31);
   h2->SetBinContent(1333,28);
   h2->SetBinContent(1334,23);
   h2->SetBinContent(1335,28);
   h2->SetBinContent(1336,40);
   h2->SetBinContent(1337,32);
   h2->SetBinContent(1338,25);
   h2->SetBinContent(1339,25);
   h2->SetBinContent(1340,23);
   h2->SetBinContent(1341,28);
   h2->SetBinContent(1342,38);
   h2->SetBinContent(1343,25);
   h2->SetBinContent(1344,35);
   h2->SetBinContent(1345,38);
   h2->SetBinContent(1346,41);
   h2->SetBinContent(1347,36);
   h2->SetBinContent(1348,49);
   h2->SetBinContent(1349,33);
   h2->SetBinContent(1350,34);
   h2->SetBinContent(1351,35);
   h2->SetBinContent(1352,52);
   h2->SetBinContent(1353,46);
   h2->SetBinContent(1354,35);
   h2->SetBinContent(1355,43);
   h2->SetBinContent(1356,41);
   h2->SetBinContent(1357,47);
   h2->SetBinContent(1358,49);
   h2->SetBinContent(1359,45);
   h2->SetBinContent(1360,35);
   h2->SetBinContent(1361,41);
   h2->SetBinContent(1362,42);
   h2->SetBinContent(1363,43);
   h2->SetBinContent(1364,47);
   h2->SetBinContent(1365,40);
   h2->SetBinContent(1366,51);
   h2->SetBinContent(1367,51);
   h2->SetBinContent(1368,62);
   h2->SetBinContent(1369,58);
   h2->SetBinContent(1370,57);
   h2->SetBinContent(1371,66);
   h2->SetBinContent(1372,73);
   h2->SetBinContent(1373,57);
   h2->SetBinContent(1374,64);
   h2->SetBinContent(1375,62);
   h2->SetBinContent(1376,57);
   h2->SetBinContent(1377,64);
   h2->SetBinContent(1378,66);
   h2->SetBinContent(1379,70);
   h2->SetBinContent(1380,92);
   h2->SetBinContent(1381,78);
   h2->SetBinContent(1382,104);
   h2->SetBinContent(1383,72);
   h2->SetBinContent(1384,89);
   h2->SetBinContent(1385,91);
   h2->SetBinContent(1386,90);
   h2->SetBinContent(1387,86);
   h2->SetBinContent(1388,100);
   h2->SetBinContent(1389,106);
   h2->SetBinContent(1390,127);
   h2->SetBinContent(1391,133);
   h2->SetBinContent(1392,131);
   h2->SetBinContent(1393,150);
   h2->SetBinContent(1394,131);
   h2->SetBinContent(1395,153);
   h2->SetBinContent(1396,137);
   h2->SetBinContent(1397,142);
   h2->SetBinContent(1398,156);
   h2->SetBinContent(1399,164);
   h2->SetBinContent(1400,169);
   h2->SetBinContent(1401,185);
   h2->SetBinContent(1402,194);
   h2->SetBinContent(1403,182);
   h2->SetBinContent(1404,200);
   h2->SetBinContent(1405,188);
   h2->SetBinContent(1406,275);
   h2->SetBinContent(1407,235);
   h2->SetBinContent(1408,287);
   h2->SetBinContent(1409,253);
   h2->SetBinContent(1410,302);
   h2->SetBinContent(1411,290);
   h2->SetBinContent(1412,330);
   h2->SetBinContent(1413,353);
   h2->SetBinContent(1414,363);
   h2->SetBinContent(1415,370);
   h2->SetBinContent(1416,408);
   h2->SetBinContent(1417,384);
   h2->SetBinContent(1418,507);
   h2->SetBinContent(1419,511);
   h2->SetBinContent(1420,497);
   h2->SetBinContent(1421,558);
   h2->SetBinContent(1422,550);
   h2->SetBinContent(1423,628);
   h2->SetBinContent(1424,711);
   h2->SetBinContent(1425,763);
   h2->SetBinContent(1426,773);
   h2->SetBinContent(1427,896);
   h2->SetBinContent(1428,940);
   h2->SetBinContent(1429,1017);
   h2->SetBinContent(1430,978);
   h2->SetBinContent(1431,1112);
   h2->SetBinContent(1432,1166);
   h2->SetBinContent(1433,1280);
   h2->SetBinContent(1434,1362);
   h2->SetBinContent(1435,1324);
   h2->SetBinContent(1436,1333);
   h2->SetBinContent(1437,1358);
   h2->SetBinContent(1438,1309);
   h2->SetBinContent(1439,1336);
   h2->SetBinContent(1440,1263);
   h2->SetBinContent(1441,1195);
   h2->SetBinContent(1442,1112);
   h2->SetBinContent(1443,1006);
   h2->SetBinContent(1444,776);
   h2->SetBinContent(1445,461);
   h2->SetBinContent(1446,129);
   h2->SetBinContent(1449,120);
   h2->SetBinContent(1450,532);
   h2->SetBinContent(1451,771);
   h2->SetBinContent(1452,947);
   h2->SetBinContent(1453,1053);
   h2->SetBinContent(1454,1087);
   h2->SetBinContent(1455,1090);
   h2->SetBinContent(1456,1060);
   h2->SetBinContent(1457,1050);
   h2->SetBinContent(1458,1047);
   h2->SetBinContent(1459,1019);
   h2->SetBinContent(1460,995);
   h2->SetBinContent(1461,809);
   h2->SetBinContent(1462,699);
   h2->SetBinContent(1463,703);
   h2->SetBinContent(1464,657);
   h2->SetBinContent(1465,526);
   h2->SetBinContent(1466,472);
   h2->SetBinContent(1467,469);
   h2->SetBinContent(1468,402);
   h2->SetBinContent(1469,377);
   h2->SetBinContent(1470,344);
   h2->SetBinContent(1471,308);
   h2->SetBinContent(1472,260);
   h2->SetBinContent(1473,294);
   h2->SetBinContent(1474,204);
   h2->SetBinContent(1475,244);
   h2->SetBinContent(1476,215);
   h2->SetBinContent(1477,168);
   h2->SetBinContent(1478,189);
   h2->SetBinContent(1479,180);
   h2->SetBinContent(1480,157);
   h2->SetBinContent(1481,126);
   h2->SetBinContent(1482,131);
   h2->SetBinContent(1483,149);
   h2->SetBinContent(1484,96);
   h2->SetBinContent(1485,133);
   h2->SetBinContent(1486,96);
   h2->SetBinContent(1487,94);
   h2->SetBinContent(1488,99);
   h2->SetBinContent(1489,78);
   h2->SetBinContent(1490,101);
   h2->SetBinContent(1491,67);
   h2->SetBinContent(1492,63);
   h2->SetBinContent(1493,92);
   h2->SetBinContent(1494,64);
   h2->SetBinContent(1495,83);
   h2->SetBinContent(1496,72);
   h2->SetBinContent(1497,68);
   h2->SetBinContent(1498,71);
   h2->SetBinContent(1499,35);
   h2->SetBinContent(1500,59);
   h2->SetBinContent(1501,34);
   h2->SetBinContent(1502,47);
   h2->SetBinContent(1503,50);
   h2->SetBinContent(1504,48);
   h2->SetBinContent(1505,45);
   h2->SetBinContent(1506,37);
   h2->SetBinContent(1507,40);
   h2->SetBinContent(1508,50);
   h2->SetBinContent(1509,36);
   h2->SetBinContent(1510,26);
   h2->SetBinContent(1511,50);
   h2->SetBinContent(1512,34);
   h2->SetBinContent(1513,30);
   h2->SetBinContent(1514,22);
   h2->SetBinContent(1515,24);
   h2->SetBinContent(1516,20);
   h2->SetBinContent(1517,29);
   h2->SetBinContent(1518,27);
   h2->SetBinContent(1519,27);
   h2->SetBinContent(1520,34);
   h2->SetBinContent(1521,18);
   h2->SetBinContent(1522,12);
   h2->SetBinContent(1523,22);
   h2->SetBinContent(1524,30);
   h2->SetBinContent(1525,24);
   h2->SetBinContent(1526,24);
   h2->SetBinContent(1527,14);
   h2->SetBinContent(1528,18);
   h2->SetBinContent(1529,21);
   h2->SetBinContent(1530,18);
   h2->SetBinContent(1531,24);
   h2->SetBinContent(1532,18);
   h2->SetBinContent(1533,22);
   h2->SetBinContent(1534,22);
   h2->SetBinContent(1535,12);
   h2->SetBinContent(1536,15);
   h2->SetBinContent(1537,12);
   h2->SetBinContent(1538,13);
   h2->SetBinContent(1539,24);
   h2->SetBinContent(1540,23);
   h2->SetBinContent(1541,19);
   h2->SetBinContent(1542,12);
   h2->SetBinContent(1543,18);
   h2->SetBinContent(1544,17);
   h2->SetBinContent(1545,15);
   h2->SetBinContent(1546,7);
   h2->SetBinContent(1547,15);
   h2->SetBinContent(1548,8);
   h2->SetBinContent(1549,9);
   h2->SetBinContent(1550,9);
   h2->SetBinContent(1551,17);
   h2->SetBinContent(1552,12);
   h2->SetBinContent(1553,15);
   h2->SetBinContent(1554,8);
   h2->SetBinContent(1555,14);
   h2->SetBinContent(1556,8);
   h2->SetBinContent(1557,12);
   h2->SetBinContent(1558,13);
   h2->SetBinContent(1559,10);
   h2->SetBinContent(1560,9);
   h2->SetBinContent(1561,9);
   h2->SetBinContent(1562,8);
   h2->SetBinContent(1563,12);
   h2->SetBinContent(1564,8);
   h2->SetBinContent(1565,5);
   h2->SetBinContent(1566,5);
   h2->SetBinContent(1567,10);
   h2->SetBinContent(1568,10);
   h2->SetBinContent(1569,10);
   h2->SetBinContent(1570,14);
   h2->SetBinContent(1571,6);
   h2->SetBinContent(1572,4);
   h2->SetBinContent(1573,7);
   h2->SetBinContent(1574,14);
   h2->SetBinContent(1575,3);
   h2->SetBinContent(1576,4);
   h2->SetBinContent(1577,11);
   h2->SetBinContent(1578,6);
   h2->SetBinContent(1579,4);
   h2->SetBinContent(1580,5);
   h2->SetBinContent(1581,9);
   h2->SetBinContent(1582,8);
   h2->SetBinContent(1583,9);
   h2->SetBinContent(1584,7);
   h2->SetBinContent(1585,6);
   h2->SetBinContent(1586,2);
   h2->SetBinContent(1587,12);
   h2->SetBinContent(1588,3);
   h2->SetBinContent(1589,5);
   h2->SetBinContent(1590,2);
   h2->SetBinContent(1591,8);
   h2->SetBinContent(1592,5);
   h2->SetBinContent(1593,6);
   h2->SetBinContent(1594,3);
   h2->SetBinContent(1595,3);
   h2->SetBinContent(1596,5);
   h2->SetBinContent(1597,7);
   h2->SetBinContent(1598,5);
   h2->SetBinContent(1599,4);
   h2->SetBinContent(1600,1);
   h2->SetBinContent(1601,10);
   h2->SetBinContent(1602,7);
   h2->SetBinContent(1603,6);
   h2->SetBinContent(1604,8);
   h2->SetBinContent(1605,3);
   h2->SetBinContent(1606,3);
   h2->SetBinContent(1607,2);
   h2->SetBinContent(1608,3);
   h2->SetBinContent(1609,2);
   h2->SetBinContent(1610,3);
   h2->SetBinContent(1611,11);
   h2->SetBinContent(1612,3);
   h2->SetBinContent(1613,3);
   h2->SetBinContent(1614,5);
   h2->SetBinContent(1615,5);
   h2->SetBinContent(1616,2);
   h2->SetBinContent(1617,6);
   h2->SetBinContent(1618,10);
   h2->SetBinContent(1619,4);
   h2->SetBinContent(1620,1);
   h2->SetBinContent(1621,6);
   h2->SetBinContent(1622,2);
   h2->SetBinContent(1623,6);
   h2->SetBinContent(1624,5);
   h2->SetBinContent(1625,1);
   h2->SetBinContent(1626,9);
   h2->SetBinContent(1627,3);
   h2->SetBinContent(1628,4);
   h2->SetBinContent(1629,3);
   h2->SetBinContent(1630,6);
   h2->SetBinContent(1631,8);
   h2->SetBinContent(1632,1);
   h2->SetBinContent(1633,10);
   h2->SetBinContent(1634,3);
   h2->SetBinContent(1635,5);
   h2->SetBinContent(1636,7);
   h2->SetBinContent(1637,6);
   h2->SetBinContent(1638,10);
   h2->SetBinContent(1639,2);
   h2->SetBinContent(1640,1);
   h2->SetBinContent(1641,6);
   h2->SetBinContent(1642,1);
   h2->SetBinContent(1643,5);
   h2->SetBinContent(1644,6);
   h2->SetBinContent(1645,10);
   h2->SetBinContent(1646,2);
   h2->SetBinContent(1647,4);
   h2->SetBinContent(1648,6);
   h2->SetBinContent(1649,15);
   h2->SetBinContent(1650,3);
   h2->SetBinContent(1651,6);
   h2->SetBinContent(1652,6);
   h2->SetBinContent(1653,4);
   h2->SetBinContent(1654,3);
   h2->SetBinContent(1655,5);
   h2->SetBinContent(1656,10);
   h2->SetBinContent(1657,4);
   h2->SetBinContent(1658,7);
   h2->SetBinContent(1659,6);
   h2->SetBinContent(1660,7);
   h2->SetBinContent(1661,9);
   h2->SetBinContent(1662,5);
   h2->SetBinContent(1663,7);
   h2->SetBinContent(1664,1);
   h2->SetBinContent(1665,5);
   h2->SetBinContent(1666,3);
   h2->SetBinContent(1667,1);
   h2->SetBinContent(1668,8);
   h2->SetBinContent(1669,7);
   h2->SetBinContent(1670,6);
   h2->SetBinContent(1671,3);
   h2->SetBinContent(1672,5);
   h2->SetBinContent(1673,9);
   h2->SetBinContent(1674,4);
   h2->SetBinContent(1675,3);
   h2->SetBinContent(1676,5);
   h2->SetBinContent(1677,7);
   h2->SetBinContent(1678,6);
   h2->SetBinContent(1679,7);
   h2->SetBinContent(1680,8);
   h2->SetBinContent(1681,6);
   h2->SetBinContent(1682,13);
   h2->SetBinContent(1683,2);
   h2->SetBinContent(1684,7);
   h2->SetBinContent(1685,10);
   h2->SetBinContent(1686,12);
   h2->SetBinContent(1687,8);
   h2->SetBinContent(1688,3);
   h2->SetBinContent(1689,8);
   h2->SetBinContent(1690,8);
   h2->SetBinContent(1691,9);
   h2->SetBinContent(1692,4);
   h2->SetBinContent(1693,8);
   h2->SetBinContent(1694,9);
   h2->SetBinContent(1695,12);
   h2->SetBinContent(1696,2);
   h2->SetBinContent(1697,13);
   h2->SetBinContent(1698,7);
   h2->SetBinContent(1699,16);
   h2->SetBinContent(1700,16);
   h2->SetBinContent(1701,11);
   h2->SetBinContent(1702,11);
   h2->SetBinContent(1703,6);
   h2->SetBinContent(1704,10);
   h2->SetBinContent(1705,11);
   h2->SetBinContent(1706,12);
   h2->SetBinContent(1707,12);
   h2->SetBinContent(1708,16);
   h2->SetBinContent(1709,11);
   h2->SetBinContent(1710,15);
   h2->SetBinContent(1711,6);
   h2->SetBinContent(1712,17);
   h2->SetBinContent(1713,11);
   h2->SetBinContent(1714,11);
   h2->SetBinContent(1715,11);
   h2->SetBinContent(1716,13);
   h2->SetBinContent(1717,18);
   h2->SetBinContent(1718,13);
   h2->SetBinContent(1719,18);
   h2->SetBinContent(1720,15);
   h2->SetBinContent(1721,4);
   h2->SetBinContent(1722,14);
   h2->SetBinContent(1723,19);
   h2->SetBinContent(1724,25);
   h2->SetBinContent(1725,14);
   h2->SetBinContent(1726,20);
   h2->SetBinContent(1727,20);
   h2->SetBinContent(1728,31);
   h2->SetBinContent(1729,19);
   h2->SetBinContent(1730,16);
   h2->SetBinContent(1731,22);
   h2->SetBinContent(1732,24);
   h2->SetBinContent(1733,20);
   h2->SetBinContent(1734,25);
   h2->SetBinContent(1735,21);
   h2->SetBinContent(1736,26);
   h2->SetBinContent(1737,21);
   h2->SetBinContent(1738,19);
   h2->SetBinContent(1739,43);
   h2->SetBinContent(1740,26);
   h2->SetBinContent(1741,18);
   h2->SetBinContent(1742,27);
   h2->SetBinContent(1743,24);
   h2->SetBinContent(1744,28);
   h2->SetBinContent(1745,43);
   h2->SetBinContent(1746,24);
   h2->SetBinContent(1747,33);
   h2->SetBinContent(1748,27);
   h2->SetBinContent(1749,36);
   h2->SetBinContent(1750,51);
   h2->SetBinContent(1751,38);
   h2->SetBinContent(1752,47);
   h2->SetBinContent(1753,53);
   h2->SetBinContent(1754,46);
   h2->SetBinContent(1755,55);
   h2->SetBinContent(1756,53);
   h2->SetBinContent(1757,35);
   h2->SetBinContent(1758,43);
   h2->SetBinContent(1759,62);
   h2->SetBinContent(1760,52);
   h2->SetBinContent(1761,65);
   h2->SetBinContent(1762,51);
   h2->SetBinContent(1763,70);
   h2->SetBinContent(1764,78);
   h2->SetBinContent(1765,74);
   h2->SetBinContent(1766,59);
   h2->SetBinContent(1767,70);
   h2->SetBinContent(1768,97);
   h2->SetBinContent(1769,85);
   h2->SetBinContent(1770,104);
   h2->SetBinContent(1771,117);
   h2->SetBinContent(1772,122);
   h2->SetBinContent(1773,115);
   h2->SetBinContent(1774,140);
   h2->SetBinContent(1775,142);
   h2->SetBinContent(1776,128);
   h2->SetBinContent(1777,177);
   h2->SetBinContent(1778,171);
   h2->SetBinContent(1779,168);
   h2->SetBinContent(1780,179);
   h2->SetBinContent(1781,207);
   h2->SetBinContent(1782,234);
   h2->SetBinContent(1783,255);
   h2->SetBinContent(1784,270);
   h2->SetBinContent(1785,301);
   h2->SetBinContent(1786,320);
   h2->SetBinContent(1787,345);
   h2->SetBinContent(1788,389);
   h2->SetBinContent(1789,400);
   h2->SetBinContent(1790,426);
   h2->SetBinContent(1791,517);
   h2->SetBinContent(1792,567);
   h2->SetBinContent(1793,563);
   h2->SetBinContent(1794,645);
   h2->SetBinContent(1795,788);
   h2->SetBinContent(1796,849);
   h2->SetBinContent(1797,904);
   h2->SetBinContent(1798,987);
   h2->SetBinContent(1799,1044);
   h2->SetBinContent(1800,1079);
   h2->SetBinContent(1801,1115);
   h2->SetBinContent(1802,1084);
   h2->SetBinContent(1803,1091);
   h2->SetBinContent(1804,1078);
   h2->SetBinContent(1805,983);
   h2->SetBinContent(1806,829);
   h2->SetBinContent(1807,481);
   h2->SetBinContent(1808,125);
   h2->SetBinContent(1811,109);
   h2->SetBinContent(1812,502);
   h2->SetBinContent(1813,834);
   h2->SetBinContent(1814,872);
   h2->SetBinContent(1815,920);
   h2->SetBinContent(1816,978);
   h2->SetBinContent(1817,874);
   h2->SetBinContent(1818,880);
   h2->SetBinContent(1819,863);
   h2->SetBinContent(1820,712);
   h2->SetBinContent(1821,641);
   h2->SetBinContent(1822,559);
   h2->SetBinContent(1823,488);
   h2->SetBinContent(1824,434);
   h2->SetBinContent(1825,373);
   h2->SetBinContent(1826,341);
   h2->SetBinContent(1827,319);
   h2->SetBinContent(1828,247);
   h2->SetBinContent(1829,215);
   h2->SetBinContent(1830,220);
   h2->SetBinContent(1831,201);
   h2->SetBinContent(1832,204);
   h2->SetBinContent(1833,173);
   h2->SetBinContent(1834,185);
   h2->SetBinContent(1835,151);
   h2->SetBinContent(1836,126);
   h2->SetBinContent(1837,108);
   h2->SetBinContent(1838,95);
   h2->SetBinContent(1839,103);
   h2->SetBinContent(1840,73);
   h2->SetBinContent(1841,108);
   h2->SetBinContent(1842,69);
   h2->SetBinContent(1843,62);
   h2->SetBinContent(1844,38);
   h2->SetBinContent(1845,58);
   h2->SetBinContent(1846,41);
   h2->SetBinContent(1847,54);
   h2->SetBinContent(1848,52);
   h2->SetBinContent(1849,36);
   h2->SetBinContent(1850,58);
   h2->SetBinContent(1851,44);
   h2->SetBinContent(1852,40);
   h2->SetBinContent(1853,42);
   h2->SetBinContent(1854,39);
   h2->SetBinContent(1855,40);
   h2->SetBinContent(1856,16);
   h2->SetBinContent(1857,30);
   h2->SetBinContent(1858,23);
   h2->SetBinContent(1859,27);
   h2->SetBinContent(1860,36);
   h2->SetBinContent(1861,27);
   h2->SetBinContent(1862,23);
   h2->SetBinContent(1863,27);
   h2->SetBinContent(1864,18);
   h2->SetBinContent(1865,24);
   h2->SetBinContent(1866,20);
   h2->SetBinContent(1867,21);
   h2->SetBinContent(1868,28);
   h2->SetBinContent(1869,17);
   h2->SetBinContent(1870,11);
   h2->SetBinContent(1871,12);
   h2->SetBinContent(1872,22);
   h2->SetBinContent(1873,15);
   h2->SetBinContent(1874,14);
   h2->SetBinContent(1875,22);
   h2->SetBinContent(1876,15);
   h2->SetBinContent(1877,19);
   h2->SetBinContent(1878,8);
   h2->SetBinContent(1879,14);
   h2->SetBinContent(1880,12);
   h2->SetBinContent(1881,11);
   h2->SetBinContent(1882,20);
   h2->SetBinContent(1883,10);
   h2->SetBinContent(1884,6);
   h2->SetBinContent(1885,8);
   h2->SetBinContent(1886,8);
   h2->SetBinContent(1887,8);
   h2->SetBinContent(1888,9);
   h2->SetBinContent(1889,4);
   h2->SetBinContent(1890,19);
   h2->SetBinContent(1891,9);
   h2->SetBinContent(1892,8);
   h2->SetBinContent(1893,9);
   h2->SetBinContent(1894,7);
   h2->SetBinContent(1895,9);
   h2->SetBinContent(1896,3);
   h2->SetBinContent(1897,8);
   h2->SetBinContent(1898,10);
   h2->SetBinContent(1899,14);
   h2->SetBinContent(1900,9);
   h2->SetBinContent(1901,3);
   h2->SetBinContent(1902,8);
   h2->SetBinContent(1903,7);
   h2->SetBinContent(1904,4);
   h2->SetBinContent(1905,8);
   h2->SetBinContent(1906,3);
   h2->SetBinContent(1907,4);
   h2->SetBinContent(1908,1);
   h2->SetBinContent(1909,5);
   h2->SetBinContent(1910,4);
   h2->SetBinContent(1911,7);
   h2->SetBinContent(1912,7);
   h2->SetBinContent(1913,2);
   h2->SetBinContent(1914,4);
   h2->SetBinContent(1917,1);
   h2->SetBinContent(1918,1);
   h2->SetBinContent(1919,1);
   h2->SetBinContent(1920,4);
   h2->SetBinContent(1921,6);
   h2->SetBinContent(1923,6);
   h2->SetBinContent(1925,2);
   h2->SetBinContent(1926,8);
   h2->SetBinContent(1929,2);
   h2->SetBinContent(1930,3);
   h2->SetBinContent(1931,2);
   h2->SetBinContent(1932,2);
   h2->SetBinContent(1934,3);
   h2->SetBinContent(1936,5);
   h2->SetBinContent(1937,2);
   h2->SetBinContent(1938,2);
   h2->SetBinContent(1939,2);
   h2->SetBinContent(1940,2);
   h2->SetBinContent(1943,3);
   h2->SetBinContent(1949,1);
   h2->SetBinContent(1955,3);
   h2->SetBinContent(1956,1);
   h2->SetBinContent(1958,1);
   h2->SetBinContent(1959,3);
   h2->SetBinContent(1962,2);
   h2->SetBinContent(1964,1);
   h2->SetBinContent(1965,2);
   h2->SetBinContent(1966,2);
   h2->SetBinContent(1967,2);
   h2->SetBinContent(1968,5);
   h2->SetBinContent(1970,5);
   h2->SetBinContent(1972,1);
   h2->SetBinContent(1973,2);
   h2->SetBinContent(1976,1);
   h2->SetBinContent(1981,3);
   h2->SetBinContent(1983,2);
   h2->SetBinContent(1984,3);
   h2->SetBinContent(1990,1);
   h2->SetBinContent(1994,2);
   h2->SetBinContent(1995,1);
   h2->SetBinContent(1996,3);
   h2->SetBinContent(1997,1);
   h2->SetBinContent(2006,1);
   h2->SetBinContent(2009,2);
   h2->SetBinContent(2010,3);
   h2->SetBinContent(2013,1);
   h2->SetBinContent(2021,3);
   h2->SetBinContent(2028,1);
   h2->SetBinContent(2030,1);
   h2->SetBinContent(2031,3);
   h2->SetBinContent(2032,1);
   h2->SetBinContent(2036,2);
   h2->SetBinContent(2037,3);
   h2->SetBinContent(2040,1);
   h2->SetBinContent(2041,2);
   h2->SetBinContent(2044,1);
   h2->SetBinContent(2045,1);
   h2->SetBinContent(2046,3);
   h2->SetBinContent(2047,1);
   h2->SetBinContent(2048,2);
   h2->SetBinContent(2049,2);
   h2->SetBinContent(2050,6);
   h2->SetBinContent(2051,6);
   h2->SetBinContent(2052,4);
   h2->SetBinContent(2054,4);
   h2->SetBinContent(2055,1);
   h2->SetBinContent(2056,7);
   h2->SetBinContent(2057,1);
   h2->SetBinContent(2058,3);
   h2->SetBinContent(2059,3);
   h2->SetBinContent(2060,4);
   h2->SetBinContent(2062,4);
   h2->SetBinContent(2063,1);
   h2->SetBinContent(2064,1);
   h2->SetBinContent(2065,5);
   h2->SetBinContent(2066,8);
   h2->SetBinContent(2067,2);
   h2->SetBinContent(2068,7);
   h2->SetBinContent(2069,6);
   h2->SetBinContent(2070,7);
   h2->SetBinContent(2071,6);
   h2->SetBinContent(2072,6);
   h2->SetBinContent(2073,6);
   h2->SetBinContent(2074,4);
   h2->SetBinContent(2075,2);
   h2->SetBinContent(2076,2);
   h2->SetBinContent(2077,7);
   h2->SetBinContent(2078,6);
   h2->SetBinContent(2079,3);
   h2->SetBinContent(2080,9);
   h2->SetBinContent(2081,13);
   h2->SetBinContent(2082,4);
   h2->SetBinContent(2083,13);
   h2->SetBinContent(2084,13);
   h2->SetBinContent(2085,2);
   h2->SetBinContent(2086,5);
   h2->SetBinContent(2087,5);
   h2->SetBinContent(2088,11);
   h2->SetBinContent(2089,14);
   h2->SetBinContent(2090,13);
   h2->SetBinContent(2091,6);
   h2->SetBinContent(2092,3);
   h2->SetBinContent(2093,7);
   h2->SetBinContent(2094,11);
   h2->SetBinContent(2095,9);
   h2->SetBinContent(2096,11);
   h2->SetBinContent(2097,11);
   h2->SetBinContent(2098,9);
   h2->SetBinContent(2099,6);
   h2->SetBinContent(2100,7);
   h2->SetBinContent(2101,13);
   h2->SetBinContent(2102,15);
   h2->SetBinContent(2103,9);
   h2->SetBinContent(2104,10);
   h2->SetBinContent(2105,11);
   h2->SetBinContent(2106,17);
   h2->SetBinContent(2107,18);
   h2->SetBinContent(2108,15);
   h2->SetBinContent(2109,13);
   h2->SetBinContent(2110,17);
   h2->SetBinContent(2111,21);
   h2->SetBinContent(2112,15);
   h2->SetBinContent(2113,26);
   h2->SetBinContent(2114,21);
   h2->SetBinContent(2115,14);
   h2->SetBinContent(2116,24);
   h2->SetBinContent(2117,21);
   h2->SetBinContent(2118,28);
   h2->SetBinContent(2119,24);
   h2->SetBinContent(2120,27);
   h2->SetBinContent(2121,31);
   h2->SetBinContent(2122,27);
   h2->SetBinContent(2123,42);
   h2->SetBinContent(2124,38);
   h2->SetBinContent(2125,23);
   h2->SetBinContent(2126,36);
   h2->SetBinContent(2127,40);
   h2->SetBinContent(2128,40);
   h2->SetBinContent(2129,43);
   h2->SetBinContent(2130,37);
   h2->SetBinContent(2131,31);
   h2->SetBinContent(2132,47);
   h2->SetBinContent(2133,43);
   h2->SetBinContent(2134,52);
   h2->SetBinContent(2135,59);
   h2->SetBinContent(2136,62);
   h2->SetBinContent(2137,72);
   h2->SetBinContent(2138,70);
   h2->SetBinContent(2139,76);
   h2->SetBinContent(2140,73);
   h2->SetBinContent(2141,97);
   h2->SetBinContent(2142,100);
   h2->SetBinContent(2143,110);
   h2->SetBinContent(2144,128);
   h2->SetBinContent(2145,142);
   h2->SetBinContent(2146,144);
   h2->SetBinContent(2147,151);
   h2->SetBinContent(2148,147);
   h2->SetBinContent(2149,205);
   h2->SetBinContent(2150,176);
   h2->SetBinContent(2151,256);
   h2->SetBinContent(2152,268);
   h2->SetBinContent(2153,241);
   h2->SetBinContent(2154,303);
   h2->SetBinContent(2155,308);
   h2->SetBinContent(2156,388);
   h2->SetBinContent(2157,406);
   h2->SetBinContent(2158,477);
   h2->SetBinContent(2159,564);
   h2->SetBinContent(2160,650);
   h2->SetBinContent(2161,767);
   h2->SetBinContent(2162,796);
   h2->SetBinContent(2163,869);
   h2->SetBinContent(2164,903);
   h2->SetBinContent(2165,902);
   h2->SetBinContent(2166,894);
   h2->SetBinContent(2167,842);
   h2->SetBinContent(2168,764);
   h2->SetBinContent(2169,511);
   h2->SetBinContent(2170,130);
   h2->SetBinContent(2173,168);
   h2->SetBinContent(2174,474);
   h2->SetBinContent(2175,731);
   h2->SetBinContent(2176,795);
   h2->SetBinContent(2177,869);
   h2->SetBinContent(2178,727);
   h2->SetBinContent(2179,667);
   h2->SetBinContent(2180,686);
   h2->SetBinContent(2181,567);
   h2->SetBinContent(2182,453);
   h2->SetBinContent(2183,422);
   h2->SetBinContent(2184,344);
   h2->SetBinContent(2185,260);
   h2->SetBinContent(2186,256);
   h2->SetBinContent(2187,251);
   h2->SetBinContent(2188,217);
   h2->SetBinContent(2189,163);
   h2->SetBinContent(2190,142);
   h2->SetBinContent(2191,116);
   h2->SetBinContent(2192,105);
   h2->SetBinContent(2193,102);
   h2->SetBinContent(2194,84);
   h2->SetBinContent(2195,115);
   h2->SetBinContent(2196,92);
   h2->SetBinContent(2197,76);
   h2->SetBinContent(2198,66);
   h2->SetBinContent(2199,53);
   h2->SetBinContent(2200,67);
   h2->SetBinContent(2201,62);
   h2->SetBinContent(2202,58);
   h2->SetBinContent(2203,63);
   h2->SetBinContent(2204,50);
   h2->SetBinContent(2205,43);
   h2->SetBinContent(2206,38);
   h2->SetBinContent(2207,32);
   h2->SetBinContent(2208,30);
   h2->SetBinContent(2209,28);
   h2->SetBinContent(2210,30);
   h2->SetBinContent(2211,20);
   h2->SetBinContent(2212,17);
   h2->SetBinContent(2213,21);
   h2->SetBinContent(2214,16);
   h2->SetBinContent(2215,19);
   h2->SetBinContent(2216,21);
   h2->SetBinContent(2217,19);
   h2->SetBinContent(2218,19);
   h2->SetBinContent(2219,14);
   h2->SetBinContent(2220,14);
   h2->SetBinContent(2221,14);
   h2->SetBinContent(2222,12);
   h2->SetBinContent(2223,14);
   h2->SetBinContent(2224,15);
   h2->SetBinContent(2225,14);
   h2->SetBinContent(2226,18);
   h2->SetBinContent(2227,8);
   h2->SetBinContent(2228,14);
   h2->SetBinContent(2229,12);
   h2->SetBinContent(2230,24);
   h2->SetBinContent(2231,12);
   h2->SetBinContent(2232,8);
   h2->SetBinContent(2233,6);
   h2->SetBinContent(2234,8);
   h2->SetBinContent(2235,10);
   h2->SetBinContent(2236,6);
   h2->SetBinContent(2237,6);
   h2->SetBinContent(2238,10);
   h2->SetBinContent(2239,6);
   h2->SetBinContent(2240,6);
   h2->SetBinContent(2241,6);
   h2->SetBinContent(2242,2);
   h2->SetBinContent(2243,6);
   h2->SetBinContent(2244,2);
   h2->SetBinContent(2245,8);
   h2->SetBinContent(2246,8);
   h2->SetBinContent(2247,3);
   h2->SetBinContent(2248,6);
   h2->SetBinContent(2249,3);
   h2->SetBinContent(2250,6);
   h2->SetBinContent(2252,5);
   h2->SetBinContent(2253,1);
   h2->SetBinContent(2254,8);
   h2->SetBinContent(2255,3);
   h2->SetBinContent(2256,6);
   h2->SetBinContent(2257,3);
   h2->SetBinContent(2258,3);
   h2->SetBinContent(2259,5);
   h2->SetBinContent(2260,2);
   h2->SetBinContent(2261,3);
   h2->SetBinContent(2262,4);
   h2->SetBinContent(2264,1);
   h2->SetBinContent(2265,2);
   h2->SetBinContent(2266,5);
   h2->SetBinContent(2267,2);
   h2->SetBinContent(2268,2);
   h2->SetBinContent(2270,1);
   h2->SetBinContent(2273,2);
   h2->SetBinContent(2274,6);
   h2->SetBinContent(2276,1);
   h2->SetBinContent(2278,2);
   h2->SetBinContent(2279,1);
   h2->SetBinContent(2280,1);
   h2->SetBinContent(2287,1);
   h2->SetBinContent(2290,3);
   h2->SetBinContent(2299,2);
   h2->SetBinContent(2392,1);
   h2->SetBinContent(2409,1);
   h2->SetBinContent(2410,1);
   h2->SetBinContent(2427,1);
   h2->SetBinContent(2435,5);
   h2->SetBinContent(2440,3);
   h2->SetBinContent(2442,1);
   h2->SetBinContent(2443,1);
   h2->SetBinContent(2444,1);
   h2->SetBinContent(2445,1);
   h2->SetBinContent(2446,2);
   h2->SetBinContent(2447,1);
   h2->SetBinContent(2448,4);
   h2->SetBinContent(2450,11);
   h2->SetBinContent(2451,3);
   h2->SetBinContent(2452,5);
   h2->SetBinContent(2453,7);
   h2->SetBinContent(2454,2);
   h2->SetBinContent(2455,3);
   h2->SetBinContent(2456,4);
   h2->SetBinContent(2457,2);
   h2->SetBinContent(2458,13);
   h2->SetBinContent(2459,6);
   h2->SetBinContent(2460,5);
   h2->SetBinContent(2461,5);
   h2->SetBinContent(2462,1);
   h2->SetBinContent(2463,1);
   h2->SetBinContent(2464,5);
   h2->SetBinContent(2465,5);
   h2->SetBinContent(2466,5);
   h2->SetBinContent(2467,13);
   h2->SetBinContent(2468,10);
   h2->SetBinContent(2469,11);
   h2->SetBinContent(2470,11);
   h2->SetBinContent(2471,10);
   h2->SetBinContent(2472,5);
   h2->SetBinContent(2473,11);
   h2->SetBinContent(2474,11);
   h2->SetBinContent(2475,10);
   h2->SetBinContent(2476,4);
   h2->SetBinContent(2477,9);
   h2->SetBinContent(2478,10);
   h2->SetBinContent(2479,8);
   h2->SetBinContent(2480,13);
   h2->SetBinContent(2481,7);
   h2->SetBinContent(2482,14);
   h2->SetBinContent(2483,12);
   h2->SetBinContent(2484,10);
   h2->SetBinContent(2485,13);
   h2->SetBinContent(2486,18);
   h2->SetBinContent(2487,18);
   h2->SetBinContent(2488,23);
   h2->SetBinContent(2489,14);
   h2->SetBinContent(2490,26);
   h2->SetBinContent(2491,24);
   h2->SetBinContent(2492,28);
   h2->SetBinContent(2493,28);
   h2->SetBinContent(2494,39);
   h2->SetBinContent(2495,16);
   h2->SetBinContent(2496,24);
   h2->SetBinContent(2497,31);
   h2->SetBinContent(2498,31);
   h2->SetBinContent(2499,41);
   h2->SetBinContent(2500,46);
   h2->SetBinContent(2501,36);
   h2->SetBinContent(2502,47);
   h2->SetBinContent(2503,37);
   h2->SetBinContent(2504,55);
   h2->SetBinContent(2505,56);
   h2->SetBinContent(2506,66);
   h2->SetBinContent(2507,78);
   h2->SetBinContent(2508,63);
   h2->SetBinContent(2509,84);
   h2->SetBinContent(2510,84);
   h2->SetBinContent(2511,119);
   h2->SetBinContent(2512,115);
   h2->SetBinContent(2513,115);
   h2->SetBinContent(2514,159);
   h2->SetBinContent(2515,174);
   h2->SetBinContent(2516,185);
   h2->SetBinContent(2517,191);
   h2->SetBinContent(2518,217);
   h2->SetBinContent(2519,245);
   h2->SetBinContent(2520,292);
   h2->SetBinContent(2521,354);
   h2->SetBinContent(2522,406);
   h2->SetBinContent(2523,513);
   h2->SetBinContent(2524,531);
   h2->SetBinContent(2525,667);
   h2->SetBinContent(2526,735);
   h2->SetBinContent(2527,739);
   h2->SetBinContent(2528,764);
   h2->SetBinContent(2529,752);
   h2->SetBinContent(2530,745);
   h2->SetBinContent(2531,493);
   h2->SetBinContent(2532,133);
   h2->SetBinContent(2535,134);
   h2->SetBinContent(2536,474);
   h2->SetBinContent(2537,618);
   h2->SetBinContent(2538,668);
   h2->SetBinContent(2539,705);
   h2->SetBinContent(2540,599);
   h2->SetBinContent(2541,632);
   h2->SetBinContent(2542,447);
   h2->SetBinContent(2543,406);
   h2->SetBinContent(2544,320);
   h2->SetBinContent(2545,247);
   h2->SetBinContent(2546,219);
   h2->SetBinContent(2547,155);
   h2->SetBinContent(2548,192);
   h2->SetBinContent(2549,144);
   h2->SetBinContent(2550,130);
   h2->SetBinContent(2551,97);
   h2->SetBinContent(2552,102);
   h2->SetBinContent(2553,71);
   h2->SetBinContent(2554,68);
   h2->SetBinContent(2555,69);
   h2->SetBinContent(2556,54);
   h2->SetBinContent(2557,43);
   h2->SetBinContent(2558,42);
   h2->SetBinContent(2559,42);
   h2->SetBinContent(2560,50);
   h2->SetBinContent(2561,35);
   h2->SetBinContent(2562,40);
   h2->SetBinContent(2563,32);
   h2->SetBinContent(2564,29);
   h2->SetBinContent(2565,30);
   h2->SetBinContent(2566,32);
   h2->SetBinContent(2567,35);
   h2->SetBinContent(2568,23);
   h2->SetBinContent(2569,26);
   h2->SetBinContent(2570,23);
   h2->SetBinContent(2571,13);
   h2->SetBinContent(2572,11);
   h2->SetBinContent(2573,15);
   h2->SetBinContent(2574,12);
   h2->SetBinContent(2575,17);
   h2->SetBinContent(2576,12);
   h2->SetBinContent(2577,9);
   h2->SetBinContent(2578,10);
   h2->SetBinContent(2579,12);
   h2->SetBinContent(2580,10);
   h2->SetBinContent(2581,7);
   h2->SetBinContent(2582,8);
   h2->SetBinContent(2583,8);
   h2->SetBinContent(2584,17);
   h2->SetBinContent(2585,4);
   h2->SetBinContent(2586,8);
   h2->SetBinContent(2587,9);
   h2->SetBinContent(2588,4);
   h2->SetBinContent(2589,4);
   h2->SetBinContent(2590,11);
   h2->SetBinContent(2591,3);
   h2->SetBinContent(2592,7);
   h2->SetBinContent(2593,2);
   h2->SetBinContent(2594,4);
   h2->SetBinContent(2595,4);
   h2->SetBinContent(2596,3);
   h2->SetBinContent(2597,10);
   h2->SetBinContent(2598,4);
   h2->SetBinContent(2599,1);
   h2->SetBinContent(2600,1);
   h2->SetBinContent(2601,3);
   h2->SetBinContent(2603,6);
   h2->SetBinContent(2604,4);
   h2->SetBinContent(2605,3);
   h2->SetBinContent(2606,2);
   h2->SetBinContent(2607,1);
   h2->SetBinContent(2608,2);
   h2->SetBinContent(2612,2);
   h2->SetBinContent(2614,1);
   h2->SetBinContent(2615,2);
   h2->SetBinContent(2616,1);
   h2->SetBinContent(2617,1);
   h2->SetBinContent(2618,2);
   h2->SetBinContent(2619,2);
   h2->SetBinContent(2623,2);
   h2->SetBinContent(2629,1);
   h2->SetBinContent(2771,1);
   h2->SetBinContent(2773,1);
   h2->SetBinContent(2800,1);
   h2->SetBinContent(2804,2);
   h2->SetBinContent(2806,1);
   h2->SetBinContent(2807,1);
   h2->SetBinContent(2812,1);
   h2->SetBinContent(2813,3);
   h2->SetBinContent(2817,1);
   h2->SetBinContent(2818,1);
   h2->SetBinContent(2820,2);
   h2->SetBinContent(2821,1);
   h2->SetBinContent(2822,2);
   h2->SetBinContent(2823,1);
   h2->SetBinContent(2824,1);
   h2->SetBinContent(2826,3);
   h2->SetBinContent(2827,1);
   h2->SetBinContent(2829,5);
   h2->SetBinContent(2830,1);
   h2->SetBinContent(2831,3);
   h2->SetBinContent(2832,9);
   h2->SetBinContent(2833,3);
   h2->SetBinContent(2834,3);
   h2->SetBinContent(2835,3);
   h2->SetBinContent(2836,7);
   h2->SetBinContent(2837,5);
   h2->SetBinContent(2838,4);
   h2->SetBinContent(2839,10);
   h2->SetBinContent(2840,6);
   h2->SetBinContent(2841,5);
   h2->SetBinContent(2842,5);
   h2->SetBinContent(2843,6);
   h2->SetBinContent(2844,9);
   h2->SetBinContent(2845,7);
   h2->SetBinContent(2846,9);
   h2->SetBinContent(2847,9);
   h2->SetBinContent(2848,8);
   h2->SetBinContent(2849,12);
   h2->SetBinContent(2850,8);
   h2->SetBinContent(2851,12);
   h2->SetBinContent(2852,12);
   h2->SetBinContent(2853,14);
   h2->SetBinContent(2854,20);
   h2->SetBinContent(2855,15);
   h2->SetBinContent(2856,6);
   h2->SetBinContent(2857,15);
   h2->SetBinContent(2858,20);
   h2->SetBinContent(2859,22);
   h2->SetBinContent(2860,17);
   h2->SetBinContent(2861,29);
   h2->SetBinContent(2862,22);
   h2->SetBinContent(2863,23);
   h2->SetBinContent(2864,28);
   h2->SetBinContent(2865,34);
   h2->SetBinContent(2866,24);
   h2->SetBinContent(2867,45);
   h2->SetBinContent(2868,42);
   h2->SetBinContent(2869,51);
   h2->SetBinContent(2870,47);
   h2->SetBinContent(2871,50);
   h2->SetBinContent(2872,64);
   h2->SetBinContent(2873,61);
   h2->SetBinContent(2874,60);
   h2->SetBinContent(2875,86);
   h2->SetBinContent(2876,83);
   h2->SetBinContent(2877,90);
   h2->SetBinContent(2878,96);
   h2->SetBinContent(2879,129);
   h2->SetBinContent(2880,140);
   h2->SetBinContent(2881,169);
   h2->SetBinContent(2882,178);
   h2->SetBinContent(2883,203);
   h2->SetBinContent(2884,267);
   h2->SetBinContent(2885,289);
   h2->SetBinContent(2886,405);
   h2->SetBinContent(2887,456);
   h2->SetBinContent(2888,565);
   h2->SetBinContent(2889,670);
   h2->SetBinContent(2890,637);
   h2->SetBinContent(2891,698);
   h2->SetBinContent(2892,627);
   h2->SetBinContent(2893,489);
   h2->SetBinContent(2894,141);
   h2->SetBinContent(2897,145);
   h2->SetBinContent(2898,425);
   h2->SetBinContent(2899,624);
   h2->SetBinContent(2900,624);
   h2->SetBinContent(2901,567);
   h2->SetBinContent(2902,559);
   h2->SetBinContent(2903,370);
   h2->SetBinContent(2904,356);
   h2->SetBinContent(2905,280);
   h2->SetBinContent(2906,216);
   h2->SetBinContent(2907,197);
   h2->SetBinContent(2908,187);
   h2->SetBinContent(2909,125);
   h2->SetBinContent(2910,112);
   h2->SetBinContent(2911,109);
   h2->SetBinContent(2912,82);
   h2->SetBinContent(2913,55);
   h2->SetBinContent(2914,79);
   h2->SetBinContent(2915,64);
   h2->SetBinContent(2916,37);
   h2->SetBinContent(2917,43);
   h2->SetBinContent(2918,48);
   h2->SetBinContent(2919,43);
   h2->SetBinContent(2920,26);
   h2->SetBinContent(2921,40);
   h2->SetBinContent(2922,31);
   h2->SetBinContent(2923,30);
   h2->SetBinContent(2924,26);
   h2->SetBinContent(2925,26);
   h2->SetBinContent(2926,21);
   h2->SetBinContent(2927,23);
   h2->SetBinContent(2928,31);
   h2->SetBinContent(2929,14);
   h2->SetBinContent(2930,6);
   h2->SetBinContent(2931,11);
   h2->SetBinContent(2932,4);
   h2->SetBinContent(2933,5);
   h2->SetBinContent(2934,7);
   h2->SetBinContent(2935,11);
   h2->SetBinContent(2936,11);
   h2->SetBinContent(2937,8);
   h2->SetBinContent(2938,13);
   h2->SetBinContent(2939,4);
   h2->SetBinContent(2940,4);
   h2->SetBinContent(2941,9);
   h2->SetBinContent(2942,4);
   h2->SetBinContent(2943,7);
   h2->SetBinContent(2944,1);
   h2->SetBinContent(2945,3);
   h2->SetBinContent(2946,3);
   h2->SetBinContent(2947,2);
   h2->SetBinContent(2948,3);
   h2->SetBinContent(2950,1);
   h2->SetBinContent(2952,3);
   h2->SetBinContent(2954,1);
   h2->SetBinContent(2955,1);
   h2->SetBinContent(2956,3);
   h2->SetBinContent(2958,6);
   h2->SetBinContent(2959,6);
   h2->SetBinContent(2960,2);
   h2->SetBinContent(2961,2);
   h2->SetBinContent(2962,1);
   h2->SetBinContent(2964,4);
   h2->SetBinContent(2965,2);
   h2->SetBinContent(2967,2);
   h2->SetBinContent(3188,1);
   h2->SetBinContent(3191,2);
   h2->SetBinContent(3192,4);
   h2->SetBinContent(3194,2);
   h2->SetBinContent(3195,2);
   h2->SetBinContent(3196,5);
   h2->SetBinContent(3197,6);
   h2->SetBinContent(3198,4);
   h2->SetBinContent(3199,1);
   h2->SetBinContent(3200,4);
   h2->SetBinContent(3201,7);
   h2->SetBinContent(3202,7);
   h2->SetBinContent(3203,5);
   h2->SetBinContent(3204,5);
   h2->SetBinContent(3205,5);
   h2->SetBinContent(3206,7);
   h2->SetBinContent(3207,1);
   h2->SetBinContent(3208,1);
   h2->SetBinContent(3209,3);
   h2->SetBinContent(3210,5);
   h2->SetBinContent(3211,4);
   h2->SetBinContent(3212,4);
   h2->SetBinContent(3213,5);
   h2->SetBinContent(3214,8);
   h2->SetBinContent(3215,8);
   h2->SetBinContent(3216,17);
   h2->SetBinContent(3217,9);
   h2->SetBinContent(3218,11);
   h2->SetBinContent(3219,10);
   h2->SetBinContent(3220,9);
   h2->SetBinContent(3221,11);
   h2->SetBinContent(3222,19);
   h2->SetBinContent(3223,13);
   h2->SetBinContent(3224,21);
   h2->SetBinContent(3225,19);
   h2->SetBinContent(3226,14);
   h2->SetBinContent(3227,15);
   h2->SetBinContent(3228,18);
   h2->SetBinContent(3229,37);
   h2->SetBinContent(3230,28);
   h2->SetBinContent(3231,39);
   h2->SetBinContent(3232,37);
   h2->SetBinContent(3233,29);
   h2->SetBinContent(3234,49);
   h2->SetBinContent(3235,33);
   h2->SetBinContent(3236,51);
   h2->SetBinContent(3237,53);
   h2->SetBinContent(3238,63);
   h2->SetBinContent(3239,70);
   h2->SetBinContent(3240,74);
   h2->SetBinContent(3241,74);
   h2->SetBinContent(3242,109);
   h2->SetBinContent(3243,87);
   h2->SetBinContent(3244,129);
   h2->SetBinContent(3245,161);
   h2->SetBinContent(3246,190);
   h2->SetBinContent(3247,208);
   h2->SetBinContent(3248,256);
   h2->SetBinContent(3249,356);
   h2->SetBinContent(3250,449);
   h2->SetBinContent(3251,496);
   h2->SetBinContent(3252,576);
   h2->SetBinContent(3253,634);
   h2->SetBinContent(3254,606);
   h2->SetBinContent(3255,461);
   h2->SetBinContent(3256,138);
   h2->SetBinContent(3259,133);
   h2->SetBinContent(3260,457);
   h2->SetBinContent(3261,525);
   h2->SetBinContent(3262,559);
   h2->SetBinContent(3263,497);
   h2->SetBinContent(3264,396);
   h2->SetBinContent(3265,278);
   h2->SetBinContent(3266,247);
   h2->SetBinContent(3267,235);
   h2->SetBinContent(3268,159);
   h2->SetBinContent(3269,130);
   h2->SetBinContent(3270,96);
   h2->SetBinContent(3271,113);
   h2->SetBinContent(3272,84);
   h2->SetBinContent(3273,79);
   h2->SetBinContent(3274,47);
   h2->SetBinContent(3275,48);
   h2->SetBinContent(3276,41);
   h2->SetBinContent(3277,42);
   h2->SetBinContent(3278,38);
   h2->SetBinContent(3279,24);
   h2->SetBinContent(3280,22);
   h2->SetBinContent(3281,23);
   h2->SetBinContent(3282,17);
   h2->SetBinContent(3283,15);
   h2->SetBinContent(3284,19);
   h2->SetBinContent(3285,14);
   h2->SetBinContent(3286,14);
   h2->SetBinContent(3287,10);
   h2->SetBinContent(3288,12);
   h2->SetBinContent(3289,13);
   h2->SetBinContent(3290,18);
   h2->SetBinContent(3291,9);
   h2->SetBinContent(3292,10);
   h2->SetBinContent(3293,7);
   h2->SetBinContent(3294,9);
   h2->SetBinContent(3295,4);
   h2->SetBinContent(3296,6);
   h2->SetBinContent(3297,6);
   h2->SetBinContent(3298,9);
   h2->SetBinContent(3299,1);
   h2->SetBinContent(3300,6);
   h2->SetBinContent(3301,4);
   h2->SetBinContent(3302,2);
   h2->SetBinContent(3303,6);
   h2->SetBinContent(3304,6);
   h2->SetBinContent(3305,1);
   h2->SetBinContent(3306,1);
   h2->SetBinContent(3307,7);
   h2->SetBinContent(3308,7);
   h2->SetBinContent(3310,6);
   h2->SetBinContent(3314,3);
   h2->SetBinContent(3316,6);
   h2->SetBinContent(3317,2);
   h2->SetBinContent(3318,2);
   h2->SetBinContent(3319,2);
   h2->SetBinContent(3320,1);
   h2->SetBinContent(3503,3);
   h2->SetBinContent(3557,1);
   h2->SetBinContent(3559,2);
   h2->SetBinContent(3561,2);
   h2->SetBinContent(3562,1);
   h2->SetBinContent(3564,2);
   h2->SetBinContent(3565,2);
   h2->SetBinContent(3567,2);
   h2->SetBinContent(3568,6);
   h2->SetBinContent(3569,3);
   h2->SetBinContent(3570,3);
   h2->SetBinContent(3571,6);
   h2->SetBinContent(3572,4);
   h2->SetBinContent(3573,1);
   h2->SetBinContent(3574,8);
   h2->SetBinContent(3575,2);
   h2->SetBinContent(3576,15);
   h2->SetBinContent(3577,10);
   h2->SetBinContent(3578,12);
   h2->SetBinContent(3579,3);
   h2->SetBinContent(3580,5);
   h2->SetBinContent(3581,5);
   h2->SetBinContent(3582,5);
   h2->SetBinContent(3583,13);
   h2->SetBinContent(3584,10);
   h2->SetBinContent(3585,12);
   h2->SetBinContent(3586,9);
   h2->SetBinContent(3587,13);
   h2->SetBinContent(3588,10);
   h2->SetBinContent(3589,12);
   h2->SetBinContent(3590,14);
   h2->SetBinContent(3591,14);
   h2->SetBinContent(3592,21);
   h2->SetBinContent(3593,21);
   h2->SetBinContent(3594,33);
   h2->SetBinContent(3595,25);
   h2->SetBinContent(3596,28);
   h2->SetBinContent(3597,42);
   h2->SetBinContent(3598,24);
   h2->SetBinContent(3599,42);
   h2->SetBinContent(3600,38);
   h2->SetBinContent(3601,42);
   h2->SetBinContent(3602,52);
   h2->SetBinContent(3603,42);
   h2->SetBinContent(3604,60);
   h2->SetBinContent(3605,58);
   h2->SetBinContent(3606,102);
   h2->SetBinContent(3607,88);
   h2->SetBinContent(3608,110);
   h2->SetBinContent(3609,172);
   h2->SetBinContent(3610,186);
   h2->SetBinContent(3611,233);
   h2->SetBinContent(3612,314);
   h2->SetBinContent(3613,411);
   h2->SetBinContent(3614,495);
   h2->SetBinContent(3615,545);
   h2->SetBinContent(3616,575);
   h2->SetBinContent(3617,399);
   h2->SetBinContent(3618,119);
   h2->SetBinContent(3621,122);
   h2->SetBinContent(3622,398);
   h2->SetBinContent(3623,501);
   h2->SetBinContent(3624,503);
   h2->SetBinContent(3625,400);
   h2->SetBinContent(3626,296);
   h2->SetBinContent(3627,224);
   h2->SetBinContent(3628,188);
   h2->SetBinContent(3629,171);
   h2->SetBinContent(3630,115);
   h2->SetBinContent(3631,101);
   h2->SetBinContent(3632,89);
   h2->SetBinContent(3633,64);
   h2->SetBinContent(3634,79);
   h2->SetBinContent(3635,60);
   h2->SetBinContent(3636,45);
   h2->SetBinContent(3637,42);
   h2->SetBinContent(3638,19);
   h2->SetBinContent(3639,34);
   h2->SetBinContent(3640,27);
   h2->SetBinContent(3641,13);
   h2->SetBinContent(3642,19);
   h2->SetBinContent(3643,31);
   h2->SetBinContent(3644,13);
   h2->SetBinContent(3645,10);
   h2->SetBinContent(3646,7);
   h2->SetBinContent(3647,11);
   h2->SetBinContent(3648,10);
   h2->SetBinContent(3649,8);
   h2->SetBinContent(3650,6);
   h2->SetBinContent(3651,9);
   h2->SetBinContent(3652,5);
   h2->SetBinContent(3653,5);
   h2->SetBinContent(3654,4);
   h2->SetBinContent(3655,4);
   h2->SetBinContent(3656,5);
   h2->SetBinContent(3657,7);
   h2->SetBinContent(3658,7);
   h2->SetBinContent(3659,4);
   h2->SetBinContent(3660,3);
   h2->SetBinContent(3661,1);
   h2->SetBinContent(3662,3);
   h2->SetBinContent(3663,4);
   h2->SetBinContent(3664,3);
   h2->SetBinContent(3665,4);
   h2->SetBinContent(3666,2);
   h2->SetBinContent(3667,3);
   h2->SetBinContent(3668,2);
   h2->SetBinContent(3669,5);
   h2->SetBinContent(3671,3);
   h2->SetBinContent(3674,1);
   h2->SetBinContent(3921,1);
   h2->SetBinContent(3925,1);
   h2->SetBinContent(3929,1);
   h2->SetBinContent(3930,1);
   h2->SetBinContent(3932,3);
   h2->SetBinContent(3935,1);
   h2->SetBinContent(3936,1);
   h2->SetBinContent(3937,1);
   h2->SetBinContent(3939,1);
   h2->SetBinContent(3940,10);
   h2->SetBinContent(3941,6);
   h2->SetBinContent(3942,4);
   h2->SetBinContent(3943,2);
   h2->SetBinContent(3944,9);
   h2->SetBinContent(3945,10);
   h2->SetBinContent(3946,5);
   h2->SetBinContent(3947,9);
   h2->SetBinContent(3948,6);
   h2->SetBinContent(3949,2);
   h2->SetBinContent(3950,13);
   h2->SetBinContent(3951,10);
   h2->SetBinContent(3952,5);
   h2->SetBinContent(3953,16);
   h2->SetBinContent(3954,6);
   h2->SetBinContent(3955,17);
   h2->SetBinContent(3956,8);
   h2->SetBinContent(3957,19);
   h2->SetBinContent(3958,23);
   h2->SetBinContent(3959,15);
   h2->SetBinContent(3960,19);
   h2->SetBinContent(3961,23);
   h2->SetBinContent(3962,25);
   h2->SetBinContent(3963,30);
   h2->SetBinContent(3964,41);
   h2->SetBinContent(3965,43);
   h2->SetBinContent(3966,47);
   h2->SetBinContent(3967,60);
   h2->SetBinContent(3968,94);
   h2->SetBinContent(3969,86);
   h2->SetBinContent(3970,108);
   h2->SetBinContent(3971,124);
   h2->SetBinContent(3972,143);
   h2->SetBinContent(3973,183);
   h2->SetBinContent(3974,249);
   h2->SetBinContent(3975,338);
   h2->SetBinContent(3976,463);
   h2->SetBinContent(3977,459);
   h2->SetBinContent(3978,496);
   h2->SetBinContent(3979,403);
   h2->SetBinContent(3980,162);
   h2->SetBinContent(3983,116);
   h2->SetBinContent(3984,388);
   h2->SetBinContent(3985,489);
   h2->SetBinContent(3986,443);
   h2->SetBinContent(3987,337);
   h2->SetBinContent(3988,215);
   h2->SetBinContent(3989,172);
   h2->SetBinContent(3990,127);
   h2->SetBinContent(3991,104);
   h2->SetBinContent(3992,119);
   h2->SetBinContent(3993,70);
   h2->SetBinContent(3994,58);
   h2->SetBinContent(3995,39);
   h2->SetBinContent(3996,46);
   h2->SetBinContent(3997,31);
   h2->SetBinContent(3998,31);
   h2->SetBinContent(3999,28);
   h2->SetBinContent(4000,20);
   h2->SetBinContent(4001,16);
   h2->SetBinContent(4002,16);
   h2->SetBinContent(4003,19);
   h2->SetBinContent(4004,14);
   h2->SetBinContent(4005,8);
   h2->SetBinContent(4006,17);
   h2->SetBinContent(4007,9);
   h2->SetBinContent(4008,10);
   h2->SetBinContent(4009,10);
   h2->SetBinContent(4010,4);
   h2->SetBinContent(4011,10);
   h2->SetBinContent(4012,3);
   h2->SetBinContent(4013,8);
   h2->SetBinContent(4014,2);
   h2->SetBinContent(4015,7);
   h2->SetBinContent(4016,9);
   h2->SetBinContent(4017,4);
   h2->SetBinContent(4019,3);
   h2->SetBinContent(4020,2);
   h2->SetBinContent(4021,2);
   h2->SetBinContent(4022,2);
   h2->SetBinContent(4023,2);
   h2->SetBinContent(4027,2);
   h2->SetBinContent(4028,3);
   h2->SetBinContent(4030,2);
   h2->SetBinContent(4032,1);
   h2->SetBinContent(4040,2);
   h2->SetBinContent(4296,3);
   h2->SetBinContent(4297,1);
   h2->SetBinContent(4300,1);
   h2->SetBinContent(4302,4);
   h2->SetBinContent(4304,1);
   h2->SetBinContent(4305,3);
   h2->SetBinContent(4306,3);
   h2->SetBinContent(4307,6);
   h2->SetBinContent(4308,5);
   h2->SetBinContent(4309,7);
   h2->SetBinContent(4310,2);
   h2->SetBinContent(4311,1);
   h2->SetBinContent(4312,10);
   h2->SetBinContent(4313,7);
   h2->SetBinContent(4314,13);
   h2->SetBinContent(4315,7);
   h2->SetBinContent(4316,11);
   h2->SetBinContent(4317,7);
   h2->SetBinContent(4318,6);
   h2->SetBinContent(4319,13);
   h2->SetBinContent(4320,11);
   h2->SetBinContent(4321,15);
   h2->SetBinContent(4322,14);
   h2->SetBinContent(4323,9);
   h2->SetBinContent(4324,23);
   h2->SetBinContent(4325,20);
   h2->SetBinContent(4326,34);
   h2->SetBinContent(4327,28);
   h2->SetBinContent(4328,40);
   h2->SetBinContent(4329,47);
   h2->SetBinContent(4330,40);
   h2->SetBinContent(4331,62);
   h2->SetBinContent(4332,53);
   h2->SetBinContent(4333,88);
   h2->SetBinContent(4334,110);
   h2->SetBinContent(4335,108);
   h2->SetBinContent(4336,198);
   h2->SetBinContent(4337,277);
   h2->SetBinContent(4338,318);
   h2->SetBinContent(4339,455);
   h2->SetBinContent(4340,441);
   h2->SetBinContent(4341,421);
   h2->SetBinContent(4342,128);
   h2->SetBinContent(4345,112);
   h2->SetBinContent(4346,373);
   h2->SetBinContent(4347,373);
   h2->SetBinContent(4348,346);
   h2->SetBinContent(4349,266);
   h2->SetBinContent(4350,192);
   h2->SetBinContent(4351,130);
   h2->SetBinContent(4352,112);
   h2->SetBinContent(4353,93);
   h2->SetBinContent(4354,86);
   h2->SetBinContent(4355,62);
   h2->SetBinContent(4356,54);
   h2->SetBinContent(4357,43);
   h2->SetBinContent(4358,36);
   h2->SetBinContent(4359,38);
   h2->SetBinContent(4360,13);
   h2->SetBinContent(4361,14);
   h2->SetBinContent(4362,15);
   h2->SetBinContent(4363,12);
   h2->SetBinContent(4364,12);
   h2->SetBinContent(4365,16);
   h2->SetBinContent(4366,8);
   h2->SetBinContent(4367,13);
   h2->SetBinContent(4368,8);
   h2->SetBinContent(4369,6);
   h2->SetBinContent(4371,3);
   h2->SetBinContent(4372,10);
   h2->SetBinContent(4373,4);
   h2->SetBinContent(4376,7);
   h2->SetBinContent(4377,2);
   h2->SetBinContent(4378,3);
   h2->SetBinContent(4379,7);
   h2->SetBinContent(4380,5);
   h2->SetBinContent(4382,1);
   h2->SetBinContent(4383,2);
   h2->SetBinContent(4385,2);
   h2->SetBinContent(4387,1);
   h2->SetBinContent(4391,1);
   h2->SetBinContent(4661,1);
   h2->SetBinContent(4662,2);
   h2->SetBinContent(4666,2);
   h2->SetBinContent(4667,2);
   h2->SetBinContent(4668,2);
   h2->SetBinContent(4669,4);
   h2->SetBinContent(4670,2);
   h2->SetBinContent(4671,5);
   h2->SetBinContent(4672,1);
   h2->SetBinContent(4673,1);
   h2->SetBinContent(4674,2);
   h2->SetBinContent(4675,4);
   h2->SetBinContent(4676,4);
   h2->SetBinContent(4677,5);
   h2->SetBinContent(4678,3);
   h2->SetBinContent(4679,8);
   h2->SetBinContent(4680,10);
   h2->SetBinContent(4681,12);
   h2->SetBinContent(4682,8);
   h2->SetBinContent(4683,6);
   h2->SetBinContent(4684,14);
   h2->SetBinContent(4685,16);
   h2->SetBinContent(4686,22);
   h2->SetBinContent(4687,18);
   h2->SetBinContent(4688,11);
   h2->SetBinContent(4689,22);
   h2->SetBinContent(4690,29);
   h2->SetBinContent(4691,29);
   h2->SetBinContent(4692,35);
   h2->SetBinContent(4693,43);
   h2->SetBinContent(4694,58);
   h2->SetBinContent(4695,85);
   h2->SetBinContent(4696,68);
   h2->SetBinContent(4697,105);
   h2->SetBinContent(4698,123);
   h2->SetBinContent(4699,183);
   h2->SetBinContent(4700,275);
   h2->SetBinContent(4701,380);
   h2->SetBinContent(4702,416);
   h2->SetBinContent(4703,369);
   h2->SetBinContent(4704,122);
   h2->SetBinContent(4707,113);
   h2->SetBinContent(4708,321);
   h2->SetBinContent(4709,380);
   h2->SetBinContent(4710,348);
   h2->SetBinContent(4711,227);
   h2->SetBinContent(4712,142);
   h2->SetBinContent(4713,101);
   h2->SetBinContent(4714,81);
   h2->SetBinContent(4715,69);
   h2->SetBinContent(4716,41);
   h2->SetBinContent(4717,32);
   h2->SetBinContent(4718,32);
   h2->SetBinContent(4719,25);
   h2->SetBinContent(4720,24);
   h2->SetBinContent(4721,29);
   h2->SetBinContent(4722,18);
   h2->SetBinContent(4723,22);
   h2->SetBinContent(4724,20);
   h2->SetBinContent(4725,11);
   h2->SetBinContent(4726,13);
   h2->SetBinContent(4727,8);
   h2->SetBinContent(4728,5);
   h2->SetBinContent(4729,13);
   h2->SetBinContent(4730,8);
   h2->SetBinContent(4731,7);
   h2->SetBinContent(4732,9);
   h2->SetBinContent(4733,4);
   h2->SetBinContent(4734,2);
   h2->SetBinContent(4735,3);
   h2->SetBinContent(4736,3);
   h2->SetBinContent(4737,6);
   h2->SetBinContent(4738,1);
   h2->SetBinContent(4739,4);
   h2->SetBinContent(4740,4);
   h2->SetBinContent(4741,1);
   h2->SetBinContent(4742,2);
   h2->SetBinContent(4743,1);
   h2->SetBinContent(4744,1);
   h2->SetBinContent(4749,1);
   h2->SetBinContent(4977,1);
   h2->SetBinContent(5028,1);
   h2->SetBinContent(5029,2);
   h2->SetBinContent(5031,1);
   h2->SetBinContent(5033,5);
   h2->SetBinContent(5034,3);
   h2->SetBinContent(5035,4);
   h2->SetBinContent(5036,2);
   h2->SetBinContent(5038,8);
   h2->SetBinContent(5039,7);
   h2->SetBinContent(5040,3);
   h2->SetBinContent(5041,5);
   h2->SetBinContent(5042,7);
   h2->SetBinContent(5043,6);
   h2->SetBinContent(5044,8);
   h2->SetBinContent(5045,7);
   h2->SetBinContent(5046,9);
   h2->SetBinContent(5047,13);
   h2->SetBinContent(5048,14);
   h2->SetBinContent(5049,12);
   h2->SetBinContent(5050,17);
   h2->SetBinContent(5051,23);
   h2->SetBinContent(5052,17);
   h2->SetBinContent(5053,19);
   h2->SetBinContent(5054,31);
   h2->SetBinContent(5055,40);
   h2->SetBinContent(5056,43);
   h2->SetBinContent(5057,44);
   h2->SetBinContent(5058,65);
   h2->SetBinContent(5059,82);
   h2->SetBinContent(5060,109);
   h2->SetBinContent(5061,142);
   h2->SetBinContent(5062,211);
   h2->SetBinContent(5063,325);
   h2->SetBinContent(5064,366);
   h2->SetBinContent(5065,356);
   h2->SetBinContent(5066,116);
   h2->SetBinContent(5069,107);
   h2->SetBinContent(5070,315);
   h2->SetBinContent(5071,351);
   h2->SetBinContent(5072,279);
   h2->SetBinContent(5073,170);
   h2->SetBinContent(5074,134);
   h2->SetBinContent(5075,102);
   h2->SetBinContent(5076,68);
   h2->SetBinContent(5077,56);
   h2->SetBinContent(5078,31);
   h2->SetBinContent(5079,28);
   h2->SetBinContent(5080,28);
   h2->SetBinContent(5081,28);
   h2->SetBinContent(5082,20);
   h2->SetBinContent(5083,17);
   h2->SetBinContent(5084,10);
   h2->SetBinContent(5085,8);
   h2->SetBinContent(5086,5);
   h2->SetBinContent(5087,8);
   h2->SetBinContent(5088,11);
   h2->SetBinContent(5089,6);
   h2->SetBinContent(5090,3);
   h2->SetBinContent(5091,4);
   h2->SetBinContent(5092,1);
   h2->SetBinContent(5093,8);
   h2->SetBinContent(5094,1);
   h2->SetBinContent(5095,1);
   h2->SetBinContent(5096,4);
   h2->SetBinContent(5097,1);
   h2->SetBinContent(5098,1);
   h2->SetBinContent(5099,1);
   h2->SetBinContent(5101,6);
   h2->SetBinContent(5102,3);
   h2->SetBinContent(5103,2);
   h2->SetBinContent(5104,2);
   h2->SetBinContent(5365,2);
   h2->SetBinContent(5390,1);
   h2->SetBinContent(5394,2);
   h2->SetBinContent(5395,1);
   h2->SetBinContent(5398,5);
   h2->SetBinContent(5399,1);
   h2->SetBinContent(5400,4);
   h2->SetBinContent(5401,1);
   h2->SetBinContent(5402,3);
   h2->SetBinContent(5403,4);
   h2->SetBinContent(5405,2);
   h2->SetBinContent(5406,4);
   h2->SetBinContent(5407,2);
   h2->SetBinContent(5408,1);
   h2->SetBinContent(5409,13);
   h2->SetBinContent(5410,14);
   h2->SetBinContent(5411,10);
   h2->SetBinContent(5412,6);
   h2->SetBinContent(5413,18);
   h2->SetBinContent(5414,11);
   h2->SetBinContent(5415,22);
   h2->SetBinContent(5416,24);
   h2->SetBinContent(5417,34);
   h2->SetBinContent(5418,30);
   h2->SetBinContent(5419,49);
   h2->SetBinContent(5420,58);
   h2->SetBinContent(5421,67);
   h2->SetBinContent(5422,105);
   h2->SetBinContent(5423,113);
   h2->SetBinContent(5424,175);
   h2->SetBinContent(5425,268);
   h2->SetBinContent(5426,368);
   h2->SetBinContent(5427,353);
   h2->SetBinContent(5428,97);
   h2->SetBinContent(5431,115);
   h2->SetBinContent(5432,281);
   h2->SetBinContent(5433,273);
   h2->SetBinContent(5434,221);
   h2->SetBinContent(5435,157);
   h2->SetBinContent(5436,103);
   h2->SetBinContent(5437,69);
   h2->SetBinContent(5438,64);
   h2->SetBinContent(5439,37);
   h2->SetBinContent(5440,34);
   h2->SetBinContent(5441,37);
   h2->SetBinContent(5442,14);
   h2->SetBinContent(5443,16);
   h2->SetBinContent(5444,14);
   h2->SetBinContent(5445,13);
   h2->SetBinContent(5446,17);
   h2->SetBinContent(5447,10);
   h2->SetBinContent(5448,7);
   h2->SetBinContent(5449,6);
   h2->SetBinContent(5450,3);
   h2->SetBinContent(5451,5);
   h2->SetBinContent(5452,5);
   h2->SetBinContent(5453,3);
   h2->SetBinContent(5454,5);
   h2->SetBinContent(5455,2);
   h2->SetBinContent(5458,1);
   h2->SetBinContent(5459,3);
   h2->SetBinContent(5463,1);
   h2->SetBinContent(5464,1);
   h2->SetBinContent(5759,2);
   h2->SetBinContent(5761,2);
   h2->SetBinContent(5762,1);
   h2->SetBinContent(5765,1);
   h2->SetBinContent(5766,2);
   h2->SetBinContent(5767,3);
   h2->SetBinContent(5768,8);
   h2->SetBinContent(5769,1);
   h2->SetBinContent(5770,7);
   h2->SetBinContent(5771,6);
   h2->SetBinContent(5772,9);
   h2->SetBinContent(5773,7);
   h2->SetBinContent(5774,15);
   h2->SetBinContent(5775,15);
   h2->SetBinContent(5776,9);
   h2->SetBinContent(5777,13);
   h2->SetBinContent(5778,15);
   h2->SetBinContent(5779,18);
   h2->SetBinContent(5780,21);
   h2->SetBinContent(5781,44);
   h2->SetBinContent(5782,44);
   h2->SetBinContent(5783,62);
   h2->SetBinContent(5784,67);
   h2->SetBinContent(5785,121);
   h2->SetBinContent(5786,171);
   h2->SetBinContent(5787,237);
   h2->SetBinContent(5788,304);
   h2->SetBinContent(5789,302);
   h2->SetBinContent(5790,106);
   h2->SetBinContent(5793,81);
   h2->SetBinContent(5794,278);
   h2->SetBinContent(5795,247);
   h2->SetBinContent(5796,187);
   h2->SetBinContent(5797,121);
   h2->SetBinContent(5798,68);
   h2->SetBinContent(5799,67);
   h2->SetBinContent(5800,53);
   h2->SetBinContent(5801,30);
   h2->SetBinContent(5802,23);
   h2->SetBinContent(5803,18);
   h2->SetBinContent(5804,17);
   h2->SetBinContent(5805,12);
   h2->SetBinContent(5806,13);
   h2->SetBinContent(5807,14);
   h2->SetBinContent(5808,3);
   h2->SetBinContent(5809,12);
   h2->SetBinContent(5810,5);
   h2->SetBinContent(5811,5);
   h2->SetBinContent(5812,3);
   h2->SetBinContent(5813,1);
   h2->SetBinContent(5814,4);
   h2->SetBinContent(5816,1);
   h2->SetBinContent(5817,3);
   h2->SetBinContent(5818,5);
   h2->SetBinContent(5819,3);
   h2->SetBinContent(5820,2);
   h2->SetBinContent(5823,1);
   h2->SetBinContent(5827,2);
   h2->SetBinContent(6121,1);
   h2->SetBinContent(6125,2);
   h2->SetBinContent(6126,3);
   h2->SetBinContent(6128,5);
   h2->SetBinContent(6129,1);
   h2->SetBinContent(6130,3);
   h2->SetBinContent(6131,3);
   h2->SetBinContent(6132,1);
   h2->SetBinContent(6133,4);
   h2->SetBinContent(6134,4);
   h2->SetBinContent(6135,4);
   h2->SetBinContent(6136,6);
   h2->SetBinContent(6137,11);
   h2->SetBinContent(6138,13);
   h2->SetBinContent(6139,13);
   h2->SetBinContent(6140,16);
   h2->SetBinContent(6141,23);
   h2->SetBinContent(6142,26);
   h2->SetBinContent(6143,23);
   h2->SetBinContent(6144,49);
   h2->SetBinContent(6145,58);
   h2->SetBinContent(6146,79);
   h2->SetBinContent(6147,100);
   h2->SetBinContent(6148,109);
   h2->SetBinContent(6149,185);
   h2->SetBinContent(6150,289);
   h2->SetBinContent(6151,308);
   h2->SetBinContent(6152,94);
   h2->SetBinContent(6155,94);
   h2->SetBinContent(6156,246);
   h2->SetBinContent(6157,273);
   h2->SetBinContent(6158,166);
   h2->SetBinContent(6159,107);
   h2->SetBinContent(6160,56);
   h2->SetBinContent(6161,50);
   h2->SetBinContent(6162,38);
   h2->SetBinContent(6163,21);
   h2->SetBinContent(6164,30);
   h2->SetBinContent(6165,20);
   h2->SetBinContent(6166,8);
   h2->SetBinContent(6167,11);
   h2->SetBinContent(6168,11);
   h2->SetBinContent(6169,6);
   h2->SetBinContent(6170,6);
   h2->SetBinContent(6171,7);
   h2->SetBinContent(6172,1);
   h2->SetBinContent(6174,3);
   h2->SetBinContent(6175,6);
   h2->SetBinContent(6176,2);
   h2->SetBinContent(6177,4);
   h2->SetBinContent(6178,3);
   h2->SetBinContent(6180,1);
   h2->SetBinContent(6182,2);
   h2->SetBinContent(6191,1);
   h2->SetBinContent(6486,2);
   h2->SetBinContent(6487,3);
   h2->SetBinContent(6488,1);
   h2->SetBinContent(6489,2);
   h2->SetBinContent(6490,3);
   h2->SetBinContent(6491,2);
   h2->SetBinContent(6492,3);
   h2->SetBinContent(6493,6);
   h2->SetBinContent(6494,2);
   h2->SetBinContent(6495,11);
   h2->SetBinContent(6496,5);
   h2->SetBinContent(6497,1);
   h2->SetBinContent(6498,11);
   h2->SetBinContent(6499,8);
   h2->SetBinContent(6500,2);
   h2->SetBinContent(6501,6);
   h2->SetBinContent(6502,14);
   h2->SetBinContent(6503,14);
   h2->SetBinContent(6504,25);
   h2->SetBinContent(6505,14);
   h2->SetBinContent(6506,30);
   h2->SetBinContent(6507,43);
   h2->SetBinContent(6508,38);
   h2->SetBinContent(6509,78);
   h2->SetBinContent(6510,102);
   h2->SetBinContent(6511,173);
   h2->SetBinContent(6512,231);
   h2->SetBinContent(6513,288);
   h2->SetBinContent(6514,99);
   h2->SetBinContent(6517,102);
   h2->SetBinContent(6518,264);
   h2->SetBinContent(6519,226);
   h2->SetBinContent(6520,160);
   h2->SetBinContent(6521,90);
   h2->SetBinContent(6522,69);
   h2->SetBinContent(6523,50);
   h2->SetBinContent(6524,25);
   h2->SetBinContent(6525,23);
   h2->SetBinContent(6526,10);
   h2->SetBinContent(6527,14);
   h2->SetBinContent(6528,12);
   h2->SetBinContent(6529,12);
   h2->SetBinContent(6530,5);
   h2->SetBinContent(6531,4);
   h2->SetBinContent(6532,1);
   h2->SetBinContent(6533,4);
   h2->SetBinContent(6534,9);
   h2->SetBinContent(6535,2);
   h2->SetBinContent(6536,3);
   h2->SetBinContent(6537,2);
   h2->SetBinContent(6538,3);
   h2->SetBinContent(6539,2);
   h2->SetBinContent(6545,3);
   h2->SetBinContent(6847,1);
   h2->SetBinContent(6850,1);
   h2->SetBinContent(6851,1);
   h2->SetBinContent(6853,1);
   h2->SetBinContent(6854,1);
   h2->SetBinContent(6856,3);
   h2->SetBinContent(6857,4);
   h2->SetBinContent(6858,6);
   h2->SetBinContent(6859,9);
   h2->SetBinContent(6860,5);
   h2->SetBinContent(6861,9);
   h2->SetBinContent(6862,7);
   h2->SetBinContent(6863,4);
   h2->SetBinContent(6864,10);
   h2->SetBinContent(6865,15);
   h2->SetBinContent(6866,14);
   h2->SetBinContent(6867,12);
   h2->SetBinContent(6868,25);
   h2->SetBinContent(6869,28);
   h2->SetBinContent(6870,39);
   h2->SetBinContent(6871,77);
   h2->SetBinContent(6872,98);
   h2->SetBinContent(6873,154);
   h2->SetBinContent(6874,224);
   h2->SetBinContent(6875,255);
   h2->SetBinContent(6876,101);
   h2->SetBinContent(6879,94);
   h2->SetBinContent(6880,237);
   h2->SetBinContent(6881,182);
   h2->SetBinContent(6882,102);
   h2->SetBinContent(6883,79);
   h2->SetBinContent(6884,53);
   h2->SetBinContent(6885,36);
   h2->SetBinContent(6886,25);
   h2->SetBinContent(6887,32);
   h2->SetBinContent(6888,15);
   h2->SetBinContent(6889,18);
   h2->SetBinContent(6890,6);
   h2->SetBinContent(6891,4);
   h2->SetBinContent(6892,8);
   h2->SetBinContent(6893,8);
   h2->SetBinContent(6894,4);
   h2->SetBinContent(6896,1);
   h2->SetBinContent(6897,4);
   h2->SetBinContent(6898,5);
   h2->SetBinContent(6899,1);
   h2->SetBinContent(6900,1);
   h2->SetBinContent(6903,1);
   h2->SetBinContent(7197,1);
   h2->SetBinContent(7216,1);
   h2->SetBinContent(7217,1);
   h2->SetBinContent(7218,1);
   h2->SetBinContent(7219,4);
   h2->SetBinContent(7220,4);
   h2->SetBinContent(7221,6);
   h2->SetBinContent(7222,6);
   h2->SetBinContent(7223,5);
   h2->SetBinContent(7224,6);
   h2->SetBinContent(7225,10);
   h2->SetBinContent(7226,5);
   h2->SetBinContent(7227,10);
   h2->SetBinContent(7228,7);
   h2->SetBinContent(7229,25);
   h2->SetBinContent(7230,15);
   h2->SetBinContent(7231,26);
   h2->SetBinContent(7232,39);
   h2->SetBinContent(7233,43);
   h2->SetBinContent(7234,77);
   h2->SetBinContent(7235,121);
   h2->SetBinContent(7236,201);
   h2->SetBinContent(7237,256);
   h2->SetBinContent(7238,87);
   h2->SetBinContent(7241,82);
   h2->SetBinContent(7242,216);
   h2->SetBinContent(7243,201);
   h2->SetBinContent(7244,117);
   h2->SetBinContent(7245,52);
   h2->SetBinContent(7246,46);
   h2->SetBinContent(7247,32);
   h2->SetBinContent(7248,26);
   h2->SetBinContent(7249,15);
   h2->SetBinContent(7250,9);
   h2->SetBinContent(7251,6);
   h2->SetBinContent(7252,9);
   h2->SetBinContent(7253,3);
   h2->SetBinContent(7254,10);
   h2->SetBinContent(7255,3);
   h2->SetBinContent(7256,8);
   h2->SetBinContent(7257,3);
   h2->SetBinContent(7258,4);
   h2->SetBinContent(7259,1);
   h2->SetBinContent(7261,3);
   h2->SetBinContent(7265,1);
   h2->SetBinContent(7268,1);
   h2->SetBinContent(7568,1);
   h2->SetBinContent(7576,1);
   h2->SetBinContent(7578,2);
   h2->SetBinContent(7581,2);
   h2->SetBinContent(7582,2);
   h2->SetBinContent(7583,1);
   h2->SetBinContent(7584,3);
   h2->SetBinContent(7585,5);
   h2->SetBinContent(7586,4);
   h2->SetBinContent(7587,9);
   h2->SetBinContent(7588,10);
   h2->SetBinContent(7589,7);
   h2->SetBinContent(7590,8);
   h2->SetBinContent(7591,18);
   h2->SetBinContent(7592,10);
   h2->SetBinContent(7593,23);
   h2->SetBinContent(7594,24);
   h2->SetBinContent(7595,38);
   h2->SetBinContent(7596,78);
   h2->SetBinContent(7597,98);
   h2->SetBinContent(7598,182);
   h2->SetBinContent(7599,248);
   h2->SetBinContent(7600,72);
   h2->SetBinContent(7603,93);
   h2->SetBinContent(7604,201);
   h2->SetBinContent(7605,148);
   h2->SetBinContent(7606,105);
   h2->SetBinContent(7607,50);
   h2->SetBinContent(7608,29);
   h2->SetBinContent(7609,34);
   h2->SetBinContent(7610,25);
   h2->SetBinContent(7611,12);
   h2->SetBinContent(7612,11);
   h2->SetBinContent(7613,9);
   h2->SetBinContent(7614,7);
   h2->SetBinContent(7615,6);
   h2->SetBinContent(7616,4);
   h2->SetBinContent(7619,1);
   h2->SetBinContent(7620,3);
   h2->SetBinContent(7621,4);
   h2->SetBinContent(7622,2);
   h2->SetBinContent(7624,6);
   h2->SetBinContent(7627,1);
   h2->SetBinContent(7937,2);
   h2->SetBinContent(7939,1);
   h2->SetBinContent(7941,1);
   h2->SetBinContent(7944,2);
   h2->SetBinContent(7945,3);
   h2->SetBinContent(7946,2);
   h2->SetBinContent(7947,2);
   h2->SetBinContent(7948,1);
   h2->SetBinContent(7949,6);
   h2->SetBinContent(7950,6);
   h2->SetBinContent(7951,3);
   h2->SetBinContent(7952,13);
   h2->SetBinContent(7953,5);
   h2->SetBinContent(7954,6);
   h2->SetBinContent(7955,26);
   h2->SetBinContent(7956,34);
   h2->SetBinContent(7957,56);
   h2->SetBinContent(7958,52);
   h2->SetBinContent(7959,87);
   h2->SetBinContent(7960,178);
   h2->SetBinContent(7961,199);
   h2->SetBinContent(7962,71);
   h2->SetBinContent(7965,62);
   h2->SetBinContent(7966,173);
   h2->SetBinContent(7967,149);
   h2->SetBinContent(7968,79);
   h2->SetBinContent(7969,53);
   h2->SetBinContent(7970,28);
   h2->SetBinContent(7971,14);
   h2->SetBinContent(7972,10);
   h2->SetBinContent(7973,11);
   h2->SetBinContent(7974,11);
   h2->SetBinContent(7975,7);
   h2->SetBinContent(7976,4);
   h2->SetBinContent(7977,5);
   h2->SetBinContent(7978,2);
   h2->SetBinContent(7979,4);
   h2->SetBinContent(7980,8);
   h2->SetBinContent(7981,1);
   h2->SetBinContent(7985,3);
   h2->SetBinContent(7986,1);
   h2->SetBinContent(8301,1);
   h2->SetBinContent(8302,1);
   h2->SetBinContent(8304,2);
   h2->SetBinContent(8305,2);
   h2->SetBinContent(8306,2);
   h2->SetBinContent(8310,7);
   h2->SetBinContent(8311,2);
   h2->SetBinContent(8312,4);
   h2->SetBinContent(8313,6);
   h2->SetBinContent(8314,10);
   h2->SetBinContent(8315,11);
   h2->SetBinContent(8316,15);
   h2->SetBinContent(8317,15);
   h2->SetBinContent(8318,19);
   h2->SetBinContent(8319,36);
   h2->SetBinContent(8320,54);
   h2->SetBinContent(8321,68);
   h2->SetBinContent(8322,124);
   h2->SetBinContent(8323,189);
   h2->SetBinContent(8324,81);
   h2->SetBinContent(8327,65);
   h2->SetBinContent(8328,185);
   h2->SetBinContent(8329,110);
   h2->SetBinContent(8330,61);
   h2->SetBinContent(8331,38);
   h2->SetBinContent(8332,32);
   h2->SetBinContent(8333,13);
   h2->SetBinContent(8334,12);
   h2->SetBinContent(8335,9);
   h2->SetBinContent(8336,5);
   h2->SetBinContent(8337,4);
   h2->SetBinContent(8338,3);
   h2->SetBinContent(8339,9);
   h2->SetBinContent(8340,2);
   h2->SetBinContent(8341,2);
   h2->SetBinContent(8343,1);
   h2->SetBinContent(8344,1);
   h2->SetBinContent(8346,1);
   h2->SetBinContent(8665,1);
   h2->SetBinContent(8668,2);
   h2->SetBinContent(8669,2);
   h2->SetBinContent(8671,3);
   h2->SetBinContent(8672,2);
   h2->SetBinContent(8674,8);
   h2->SetBinContent(8676,16);
   h2->SetBinContent(8677,5);
   h2->SetBinContent(8678,4);
   h2->SetBinContent(8679,20);
   h2->SetBinContent(8680,20);
   h2->SetBinContent(8681,32);
   h2->SetBinContent(8682,37);
   h2->SetBinContent(8683,68);
   h2->SetBinContent(8684,124);
   h2->SetBinContent(8685,176);
   h2->SetBinContent(8686,76);
   h2->SetBinContent(8689,79);
   h2->SetBinContent(8690,178);
   h2->SetBinContent(8691,116);
   h2->SetBinContent(8692,60);
   h2->SetBinContent(8693,43);
   h2->SetBinContent(8694,26);
   h2->SetBinContent(8695,14);
   h2->SetBinContent(8696,5);
   h2->SetBinContent(8697,8);
   h2->SetBinContent(8698,17);
   h2->SetBinContent(8699,2);
   h2->SetBinContent(8700,1);
   h2->SetBinContent(8702,2);
   h2->SetBinContent(8703,7);
   h2->SetBinContent(8704,2);
   h2->SetBinContent(8706,1);
   h2->SetBinContent(8709,3);
   h2->SetBinContent(8710,1);
   h2->SetBinContent(9031,2);
   h2->SetBinContent(9032,1);
   h2->SetBinContent(9033,4);
   h2->SetBinContent(9034,1);
   h2->SetBinContent(9035,2);
   h2->SetBinContent(9036,3);
   h2->SetBinContent(9037,4);
   h2->SetBinContent(9038,6);
   h2->SetBinContent(9039,10);
   h2->SetBinContent(9040,16);
   h2->SetBinContent(9041,8);
   h2->SetBinContent(9042,28);
   h2->SetBinContent(9043,26);
   h2->SetBinContent(9044,37);
   h2->SetBinContent(9045,51);
   h2->SetBinContent(9046,109);
   h2->SetBinContent(9047,161);
   h2->SetBinContent(9048,61);
   h2->SetBinContent(9051,54);
   h2->SetBinContent(9052,150);
   h2->SetBinContent(9053,127);
   h2->SetBinContent(9054,43);
   h2->SetBinContent(9055,27);
   h2->SetBinContent(9056,13);
   h2->SetBinContent(9057,18);
   h2->SetBinContent(9058,9);
   h2->SetBinContent(9059,14);
   h2->SetBinContent(9060,1);
   h2->SetBinContent(9061,5);
   h2->SetBinContent(9062,4);
   h2->SetBinContent(9064,1);
   h2->SetBinContent(9065,3);
   h2->SetBinContent(9066,2);
   h2->SetBinContent(9067,2);
   h2->SetBinContent(9068,2);
   h2->SetBinContent(9389,1);
   h2->SetBinContent(9391,1);
   h2->SetBinContent(9394,1);
   h2->SetBinContent(9396,3);
   h2->SetBinContent(9397,3);
   h2->SetBinContent(9398,3);
   h2->SetBinContent(9399,2);
   h2->SetBinContent(9400,9);
   h2->SetBinContent(9401,3);
   h2->SetBinContent(9402,6);
   h2->SetBinContent(9403,9);
   h2->SetBinContent(9404,9);
   h2->SetBinContent(9405,24);
   h2->SetBinContent(9406,26);
   h2->SetBinContent(9407,71);
   h2->SetBinContent(9408,111);
   h2->SetBinContent(9409,136);
   h2->SetBinContent(9410,67);
   h2->SetBinContent(9413,67);
   h2->SetBinContent(9414,134);
   h2->SetBinContent(9415,114);
   h2->SetBinContent(9416,44);
   h2->SetBinContent(9417,30);
   h2->SetBinContent(9418,25);
   h2->SetBinContent(9419,11);
   h2->SetBinContent(9420,10);
   h2->SetBinContent(9421,6);
   h2->SetBinContent(9422,2);
   h2->SetBinContent(9423,7);
   h2->SetBinContent(9426,2);
   h2->SetBinContent(9757,3);
   h2->SetBinContent(9759,6);
   h2->SetBinContent(9761,4);
   h2->SetBinContent(9762,1);
   h2->SetBinContent(9763,8);
   h2->SetBinContent(9764,16);
   h2->SetBinContent(9765,15);
   h2->SetBinContent(9766,9);
   h2->SetBinContent(9767,28);
   h2->SetBinContent(9768,29);
   h2->SetBinContent(9769,55);
   h2->SetBinContent(9770,96);
   h2->SetBinContent(9771,155);
   h2->SetBinContent(9772,81);
   h2->SetBinContent(9775,75);
   h2->SetBinContent(9776,122);
   h2->SetBinContent(9777,75);
   h2->SetBinContent(9778,39);
   h2->SetBinContent(9779,21);
   h2->SetBinContent(9780,13);
   h2->SetBinContent(9781,6);
   h2->SetBinContent(9782,7);
   h2->SetBinContent(9783,6);
   h2->SetBinContent(9784,4);
   h2->SetBinContent(9785,2);
   h2->SetBinContent(9788,2);
   h2->SetBinContent(9789,1);
   h2->SetBinContent(9790,2);
   h2->SetBinContent(10116,1);
   h2->SetBinContent(10120,3);
   h2->SetBinContent(10121,1);
   h2->SetBinContent(10122,2);
   h2->SetBinContent(10123,2);
   h2->SetBinContent(10124,6);
   h2->SetBinContent(10125,5);
   h2->SetBinContent(10126,5);
   h2->SetBinContent(10127,2);
   h2->SetBinContent(10128,9);
   h2->SetBinContent(10129,12);
   h2->SetBinContent(10130,26);
   h2->SetBinContent(10131,46);
   h2->SetBinContent(10132,86);
   h2->SetBinContent(10133,123);
   h2->SetBinContent(10134,56);
   h2->SetBinContent(10137,50);
   h2->SetBinContent(10138,99);
   h2->SetBinContent(10139,73);
   h2->SetBinContent(10140,37);
   h2->SetBinContent(10141,24);
   h2->SetBinContent(10142,9);
   h2->SetBinContent(10143,5);
   h2->SetBinContent(10144,7);
   h2->SetBinContent(10145,10);
   h2->SetBinContent(10146,2);
   h2->SetBinContent(10147,1);
   h2->SetBinContent(10148,3);
   h2->SetBinContent(10149,2);
   h2->SetBinContent(10152,4);
   h2->SetBinContent(10155,1);
   h2->SetBinContent(10478,1);
   h2->SetBinContent(10479,1);
   h2->SetBinContent(10481,1);
   h2->SetBinContent(10484,4);
   h2->SetBinContent(10485,2);
   h2->SetBinContent(10486,3);
   h2->SetBinContent(10487,3);
   h2->SetBinContent(10488,3);
   h2->SetBinContent(10489,8);
   h2->SetBinContent(10490,7);
   h2->SetBinContent(10491,13);
   h2->SetBinContent(10492,24);
   h2->SetBinContent(10493,42);
   h2->SetBinContent(10494,82);
   h2->SetBinContent(10495,127);
   h2->SetBinContent(10496,54);
   h2->SetBinContent(10499,65);
   h2->SetBinContent(10500,101);
   h2->SetBinContent(10501,47);
   h2->SetBinContent(10502,39);
   h2->SetBinContent(10503,19);
   h2->SetBinContent(10504,9);
   h2->SetBinContent(10505,6);
   h2->SetBinContent(10506,5);
   h2->SetBinContent(10507,2);
   h2->SetBinContent(10508,1);
   h2->SetBinContent(10513,1);
   h2->SetBinContent(10839,1);
   h2->SetBinContent(10842,1);
   h2->SetBinContent(10843,1);
   h2->SetBinContent(10844,2);
   h2->SetBinContent(10845,3);
   h2->SetBinContent(10847,1);
   h2->SetBinContent(10848,4);
   h2->SetBinContent(10849,1);
   h2->SetBinContent(10850,3);
   h2->SetBinContent(10851,5);
   h2->SetBinContent(10852,5);
   h2->SetBinContent(10853,12);
   h2->SetBinContent(10854,26);
   h2->SetBinContent(10855,33);
   h2->SetBinContent(10856,62);
   h2->SetBinContent(10857,105);
   h2->SetBinContent(10858,57);
   h2->SetBinContent(10861,39);
   h2->SetBinContent(10862,96);
   h2->SetBinContent(10863,73);
   h2->SetBinContent(10864,22);
   h2->SetBinContent(10865,20);
   h2->SetBinContent(10866,11);
   h2->SetBinContent(10867,6);
   h2->SetBinContent(10868,5);
   h2->SetBinContent(10869,5);
   h2->SetBinContent(10870,1);
   h2->SetBinContent(10871,2);
   h2->SetBinContent(10872,1);
   h2->SetBinContent(10873,1);
   h2->SetBinContent(10875,1);
   h2->SetBinContent(10877,1);
   h2->SetBinContent(11209,2);
   h2->SetBinContent(11210,4);
   h2->SetBinContent(11211,3);
   h2->SetBinContent(11212,7);
   h2->SetBinContent(11213,6);
   h2->SetBinContent(11214,10);
   h2->SetBinContent(11215,20);
   h2->SetBinContent(11216,11);
   h2->SetBinContent(11217,46);
   h2->SetBinContent(11218,59);
   h2->SetBinContent(11219,122);
   h2->SetBinContent(11220,67);
   h2->SetBinContent(11223,57);
   h2->SetBinContent(11224,102);
   h2->SetBinContent(11225,55);
   h2->SetBinContent(11226,41);
   h2->SetBinContent(11227,20);
   h2->SetBinContent(11228,19);
   h2->SetBinContent(11229,6);
   h2->SetBinContent(11230,10);
   h2->SetBinContent(11231,9);
   h2->SetBinContent(11232,6);
   h2->SetBinContent(11233,4);
   h2->SetBinContent(11234,3);
   h2->SetBinContent(11235,4);
   h2->SetBinContent(11236,1);
   h2->SetBinContent(11569,1);
   h2->SetBinContent(11573,1);
   h2->SetBinContent(11574,4);
   h2->SetBinContent(11575,4);
   h2->SetBinContent(11576,8);
   h2->SetBinContent(11577,9);
   h2->SetBinContent(11578,19);
   h2->SetBinContent(11579,19);
   h2->SetBinContent(11580,46);
   h2->SetBinContent(11581,111);
   h2->SetBinContent(11582,46);
   h2->SetBinContent(11585,54);
   h2->SetBinContent(11586,107);
   h2->SetBinContent(11587,53);
   h2->SetBinContent(11588,25);
   h2->SetBinContent(11589,11);
   h2->SetBinContent(11590,8);
   h2->SetBinContent(11591,10);
   h2->SetBinContent(11592,4);
   h2->SetBinContent(11593,3);
   h2->SetBinContent(11594,3);
   h2->SetBinContent(11595,4);
   h2->SetBinContent(11596,2);
   h2->SetBinContent(11597,2);
   h2->SetBinContent(11598,1);
   h2->SetBinContent(11599,2);
   h2->SetBinContent(11932,1);
   h2->SetBinContent(11933,3);
   h2->SetBinContent(11935,3);
   h2->SetBinContent(11936,1);
   h2->SetBinContent(11937,6);
   h2->SetBinContent(11938,6);
   h2->SetBinContent(11939,11);
   h2->SetBinContent(11940,7);
   h2->SetBinContent(11941,33);
   h2->SetBinContent(11942,51);
   h2->SetBinContent(11943,89);
   h2->SetBinContent(11944,55);
   h2->SetBinContent(11947,31);
   h2->SetBinContent(11948,102);
   h2->SetBinContent(11949,17);
   h2->SetBinContent(11950,19);
   h2->SetBinContent(11951,9);
   h2->SetBinContent(11952,7);
   h2->SetBinContent(11953,6);
   h2->SetBinContent(11954,5);
   h2->SetBinContent(11955,5);
   h2->SetBinContent(11957,2);
   h2->SetBinContent(11961,2);
   h2->SetBinContent(12293,1);
   h2->SetBinContent(12295,4);
   h2->SetBinContent(12297,3);
   h2->SetBinContent(12298,2);
   h2->SetBinContent(12299,3);
   h2->SetBinContent(12300,1);
   h2->SetBinContent(12301,3);
   h2->SetBinContent(12302,11);
   h2->SetBinContent(12303,26);
   h2->SetBinContent(12304,51);
   h2->SetBinContent(12305,105);
   h2->SetBinContent(12306,41);
   h2->SetBinContent(12309,27);
   h2->SetBinContent(12310,72);
   h2->SetBinContent(12311,43);
   h2->SetBinContent(12312,18);
   h2->SetBinContent(12313,11);
   h2->SetBinContent(12314,6);
   h2->SetBinContent(12315,3);
   h2->SetBinContent(12316,3);
   h2->SetBinContent(12317,3);
   h2->SetBinContent(12318,4);
   h2->SetBinContent(12319,1);
   h2->SetBinContent(12322,1);
   h2->SetBinContent(12652,1);
   h2->SetBinContent(12654,1);
   h2->SetBinContent(12657,2);
   h2->SetBinContent(12660,4);
   h2->SetBinContent(12661,3);
   h2->SetBinContent(12662,7);
   h2->SetBinContent(12663,9);
   h2->SetBinContent(12664,7);
   h2->SetBinContent(12665,19);
   h2->SetBinContent(12666,27);
   h2->SetBinContent(12667,96);
   h2->SetBinContent(12668,40);
   h2->SetBinContent(12671,30);
   h2->SetBinContent(12672,80);
   h2->SetBinContent(12673,35);
   h2->SetBinContent(12674,18);
   h2->SetBinContent(12675,8);
   h2->SetBinContent(12676,6);
   h2->SetBinContent(12677,6);
   h2->SetBinContent(12678,2);
   h2->SetBinContent(12679,2);
   h2->SetBinContent(12681,1);
   h2->SetBinContent(12683,1);
   h2->SetBinContent(13018,2);
   h2->SetBinContent(13020,3);
   h2->SetBinContent(13021,2);
   h2->SetBinContent(13022,3);
   h2->SetBinContent(13023,2);
   h2->SetBinContent(13024,9);
   h2->SetBinContent(13025,8);
   h2->SetBinContent(13026,9);
   h2->SetBinContent(13027,23);
   h2->SetBinContent(13028,33);
   h2->SetBinContent(13029,78);
   h2->SetBinContent(13030,33);
   h2->SetBinContent(13033,36);
   h2->SetBinContent(13034,66);
   h2->SetBinContent(13035,30);
   h2->SetBinContent(13036,23);
   h2->SetBinContent(13037,10);
   h2->SetBinContent(13038,3);
   h2->SetBinContent(13039,5);
   h2->SetBinContent(13040,1);
   h2->SetBinContent(13041,3);
   h2->SetBinContent(13042,3);
   h2->SetBinContent(13043,2);
   h2->SetBinContent(13379,1);
   h2->SetBinContent(13383,3);
   h2->SetBinContent(13384,1);
   h2->SetBinContent(13385,2);
   h2->SetBinContent(13387,6);
   h2->SetBinContent(13388,4);
   h2->SetBinContent(13389,16);
   h2->SetBinContent(13390,34);
   h2->SetBinContent(13391,80);
   h2->SetBinContent(13392,43);
   h2->SetBinContent(13395,38);
   h2->SetBinContent(13396,73);
   h2->SetBinContent(13397,36);
   h2->SetBinContent(13398,20);
   h2->SetBinContent(13399,3);
   h2->SetBinContent(13400,5);
   h2->SetBinContent(13401,5);
   h2->SetBinContent(13402,7);
   h2->SetBinContent(13403,4);
   h2->SetBinContent(13743,1);
   h2->SetBinContent(13744,2);
   h2->SetBinContent(13745,1);
   h2->SetBinContent(13746,3);
   h2->SetBinContent(13747,1);
   h2->SetBinContent(13748,3);
   h2->SetBinContent(13749,4);
   h2->SetBinContent(13750,11);
   h2->SetBinContent(13751,23);
   h2->SetBinContent(13752,25);
   h2->SetBinContent(13753,52);
   h2->SetBinContent(13754,33);
   h2->SetBinContent(13757,31);
   h2->SetBinContent(13758,67);
   h2->SetBinContent(13759,33);
   h2->SetBinContent(13760,17);
   h2->SetBinContent(13761,14);
   h2->SetBinContent(13762,2);
   h2->SetBinContent(13763,3);
   h2->SetBinContent(13764,2);
   h2->SetBinContent(13765,2);
   h2->SetBinContent(13766,1);
   h2->SetBinContent(13767,1);
   h2->SetBinContent(14106,2);
   h2->SetBinContent(14108,2);
   h2->SetBinContent(14110,7);
   h2->SetBinContent(14111,6);
   h2->SetBinContent(14112,10);
   h2->SetBinContent(14113,24);
   h2->SetBinContent(14114,27);
   h2->SetBinContent(14115,77);
   h2->SetBinContent(14116,32);
   h2->SetBinContent(14119,30);
   h2->SetBinContent(14120,61);
   h2->SetBinContent(14121,27);
   h2->SetBinContent(14122,5);
   h2->SetBinContent(14123,9);
   h2->SetBinContent(14124,6);
   h2->SetBinContent(14129,1);
   h2->SetBinContent(14134,1);
   h2->SetBinContent(14466,1);
   h2->SetBinContent(14469,1);
   h2->SetBinContent(14471,1);
   h2->SetBinContent(14472,1);
   h2->SetBinContent(14473,1);
   h2->SetBinContent(14474,4);
   h2->SetBinContent(14475,11);
   h2->SetBinContent(14476,34);
   h2->SetBinContent(14477,64);
   h2->SetBinContent(14478,37);
   h2->SetBinContent(14481,25);
   h2->SetBinContent(14482,47);
   h2->SetBinContent(14483,24);
   h2->SetBinContent(14484,12);
   h2->SetBinContent(14485,2);
   h2->SetBinContent(14486,7);
   h2->SetBinContent(14487,3);
   h2->SetBinContent(14488,1);
   h2->SetBinContent(14490,1);
   h2->SetBinContent(14491,1);
   h2->SetBinContent(14492,6);
   h2->SetBinContent(14831,1);
   h2->SetBinContent(14832,1);
   h2->SetBinContent(14834,3);
   h2->SetBinContent(14835,2);
   h2->SetBinContent(14836,12);
   h2->SetBinContent(14837,13);
   h2->SetBinContent(14838,23);
   h2->SetBinContent(14839,46);
   h2->SetBinContent(14840,27);
   h2->SetBinContent(14843,33);
   h2->SetBinContent(14844,39);
   h2->SetBinContent(14845,25);
   h2->SetBinContent(14846,15);
   h2->SetBinContent(14847,7);
   h2->SetBinContent(14848,6);
   h2->SetBinContent(14850,1);
   h2->SetBinContent(15190,1);
   h2->SetBinContent(15192,4);
   h2->SetBinContent(15194,1);
   h2->SetBinContent(15195,3);
   h2->SetBinContent(15197,4);
   h2->SetBinContent(15198,6);
   h2->SetBinContent(15199,16);
   h2->SetBinContent(15200,20);
   h2->SetBinContent(15201,60);
   h2->SetBinContent(15202,33);
   h2->SetBinContent(15205,26);
   h2->SetBinContent(15206,41);
   h2->SetBinContent(15207,28);
   h2->SetBinContent(15208,8);
   h2->SetBinContent(15209,6);
   h2->SetBinContent(15210,2);
   h2->SetBinContent(15211,1);
   h2->SetBinContent(15212,2);
   h2->SetBinContent(15213,1);
   h2->SetBinContent(15555,1);
   h2->SetBinContent(15556,2);
   h2->SetBinContent(15557,2);
   h2->SetBinContent(15558,2);
   h2->SetBinContent(15559,5);
   h2->SetBinContent(15560,6);
   h2->SetBinContent(15561,11);
   h2->SetBinContent(15562,14);
   h2->SetBinContent(15563,36);
   h2->SetBinContent(15564,26);
   h2->SetBinContent(15567,23);
   h2->SetBinContent(15568,50);
   h2->SetBinContent(15569,23);
   h2->SetBinContent(15570,12);
   h2->SetBinContent(15571,8);
   h2->SetBinContent(15572,2);
   h2->SetBinContent(15573,1);
   h2->SetBinContent(15574,3);
   h2->SetBinContent(15576,3);
   h2->SetBinContent(15577,1);
   h2->SetBinContent(15918,3);
   h2->SetBinContent(15919,1);
   h2->SetBinContent(15920,2);
   h2->SetBinContent(15921,2);
   h2->SetBinContent(15922,5);
   h2->SetBinContent(15923,13);
   h2->SetBinContent(15924,14);
   h2->SetBinContent(15925,54);
   h2->SetBinContent(15926,25);
   h2->SetBinContent(15929,26);
   h2->SetBinContent(15930,45);
   h2->SetBinContent(15931,18);
   h2->SetBinContent(15932,8);
   h2->SetBinContent(15933,2);
   h2->SetBinContent(15934,2);
   h2->SetBinContent(15935,1);
   h2->SetBinContent(15939,3);
   h2->SetBinContent(16278,1);
   h2->SetBinContent(16280,3);
   h2->SetBinContent(16281,3);
   h2->SetBinContent(16282,2);
   h2->SetBinContent(16283,2);
   h2->SetBinContent(16284,7);
   h2->SetBinContent(16285,11);
   h2->SetBinContent(16286,18);
   h2->SetBinContent(16287,54);
   h2->SetBinContent(16288,9);
   h2->SetBinContent(16291,22);
   h2->SetBinContent(16292,46);
   h2->SetBinContent(16293,23);
   h2->SetBinContent(16294,4);
   h2->SetBinContent(16295,6);
   h2->SetBinContent(16296,3);
   h2->SetBinContent(16297,4);
   h2->SetBinContent(16642,2);
   h2->SetBinContent(16643,1);
   h2->SetBinContent(16644,3);
   h2->SetBinContent(16645,5);
   h2->SetBinContent(16646,3);
   h2->SetBinContent(16647,11);
   h2->SetBinContent(16648,19);
   h2->SetBinContent(16649,37);
   h2->SetBinContent(16650,17);
   h2->SetBinContent(16653,17);
   h2->SetBinContent(16654,36);
   h2->SetBinContent(16655,20);
   h2->SetBinContent(16656,5);
   h2->SetBinContent(16657,3);
   h2->SetBinContent(16658,2);
   h2->SetBinContent(16659,1);
   h2->SetBinContent(16660,1);
   h2->SetBinContent(16661,2);
   h2->SetBinContent(16663,1);
   h2->SetBinContent(16667,1);
   h2->SetBinContent(17006,1);
   h2->SetBinContent(17007,3);
   h2->SetBinContent(17008,4);
   h2->SetBinContent(17009,2);
   h2->SetBinContent(17010,17);
   h2->SetBinContent(17011,36);
   h2->SetBinContent(17012,28);
   h2->SetBinContent(17015,15);
   h2->SetBinContent(17016,43);
   h2->SetBinContent(17017,11);
   h2->SetBinContent(17018,11);
   h2->SetBinContent(17019,2);
   h2->SetBinContent(17020,1);
   h2->SetBinContent(17022,1);
   h2->SetBinContent(17023,3);
   h2->SetBinContent(17366,5);
   h2->SetBinContent(17367,2);
   h2->SetBinContent(17368,2);
   h2->SetBinContent(17369,2);
   h2->SetBinContent(17370,4);
   h2->SetBinContent(17371,5);
   h2->SetBinContent(17372,17);
   h2->SetBinContent(17373,53);
   h2->SetBinContent(17374,20);
   h2->SetBinContent(17377,24);
   h2->SetBinContent(17378,34);
   h2->SetBinContent(17379,12);
   h2->SetBinContent(17380,5);
   h2->SetBinContent(17381,10);
   h2->SetBinContent(17382,5);
   h2->SetBinContent(17387,1);
   h2->SetBinContent(17726,1);
   h2->SetBinContent(17729,1);
   h2->SetBinContent(17731,1);
   h2->SetBinContent(17732,5);
   h2->SetBinContent(17733,7);
   h2->SetBinContent(17734,11);
   h2->SetBinContent(17735,33);
   h2->SetBinContent(17736,20);
   h2->SetBinContent(17739,15);
   h2->SetBinContent(17740,29);
   h2->SetBinContent(17741,16);
   h2->SetBinContent(17742,7);
   h2->SetBinContent(17743,3);
   h2->SetBinContent(17744,3);
   h2->SetBinContent(17746,3);
   h2->SetBinContent(18089,1);
   h2->SetBinContent(18091,1);
   h2->SetBinContent(18092,1);
   h2->SetBinContent(18093,5);
   h2->SetBinContent(18094,4);
   h2->SetBinContent(18095,5);
   h2->SetBinContent(18096,24);
   h2->SetBinContent(18097,33);
   h2->SetBinContent(18098,34);
   h2->SetBinContent(18101,14);
   h2->SetBinContent(18102,34);
   h2->SetBinContent(18103,16);
   h2->SetBinContent(18104,6);
   h2->SetBinContent(18105,1);
   h2->SetBinContent(18106,5);
   h2->SetBinContent(18110,2);
   h2->SetBinContent(18452,1);
   h2->SetBinContent(18454,4);
   h2->SetBinContent(18455,2);
   h2->SetBinContent(18457,2);
   h2->SetBinContent(18458,16);
   h2->SetBinContent(18459,47);
   h2->SetBinContent(18460,18);
   h2->SetBinContent(18463,22);
   h2->SetBinContent(18464,20);
   h2->SetBinContent(18465,12);
   h2->SetBinContent(18466,6);
   h2->SetBinContent(18467,3);
   h2->SetBinContent(18468,1);
   h2->SetBinContent(18469,1);
   h2->SetBinContent(18471,2);
   h2->SetBinContent(18816,1);
   h2->SetBinContent(18817,2);
   h2->SetBinContent(18818,4);
   h2->SetBinContent(18819,7);
   h2->SetBinContent(18820,6);
   h2->SetBinContent(18821,35);
   h2->SetBinContent(18822,14);
   h2->SetBinContent(18825,23);
   h2->SetBinContent(18826,30);
   h2->SetBinContent(18827,13);
   h2->SetBinContent(18828,4);
   h2->SetBinContent(18829,4);
   h2->SetBinContent(18832,1);
   h2->SetBinContent(19179,1);
   h2->SetBinContent(19180,1);
   h2->SetBinContent(19181,4);
   h2->SetBinContent(19182,9);
   h2->SetBinContent(19183,31);
   h2->SetBinContent(19184,17);
   h2->SetBinContent(19187,16);
   h2->SetBinContent(19188,25);
   h2->SetBinContent(19189,7);
   h2->SetBinContent(19190,6);
   h2->SetBinContent(19191,2);
   h2->SetBinContent(19193,4);
   h2->SetBinContent(19195,2);
   h2->SetBinContent(19537,1);
   h2->SetBinContent(19542,3);
   h2->SetBinContent(19543,8);
   h2->SetBinContent(19544,9);
   h2->SetBinContent(19545,22);
   h2->SetBinContent(19546,13);
   h2->SetBinContent(19549,19);
   h2->SetBinContent(19550,34);
   h2->SetBinContent(19551,13);
   h2->SetBinContent(19552,3);
   h2->SetBinContent(19553,2);
   h2->SetBinContent(19555,2);
   h2->SetBinContent(19902,2);
   h2->SetBinContent(19904,1);
   h2->SetBinContent(19905,7);
   h2->SetBinContent(19906,7);
   h2->SetBinContent(19907,24);
   h2->SetBinContent(19908,8);
   h2->SetBinContent(19911,26);
   h2->SetBinContent(19912,22);
   h2->SetBinContent(19913,12);
   h2->SetBinContent(19914,2);
   h2->SetBinContent(19915,2);
   h2->SetBinContent(19916,3);
   h2->SetBinContent(19917,1);
   h2->SetBinContent(20263,1);
   h2->SetBinContent(20264,2);
   h2->SetBinContent(20265,2);
   h2->SetBinContent(20266,3);
   h2->SetBinContent(20267,5);
   h2->SetBinContent(20268,6);
   h2->SetBinContent(20269,25);
   h2->SetBinContent(20270,17);
   h2->SetBinContent(20273,15);
   h2->SetBinContent(20274,18);
   h2->SetBinContent(20275,18);
   h2->SetBinContent(20277,4);
   h2->SetBinContent(20280,2);
   h2->SetBinContent(20281,2);
   h2->SetBinContent(20627,2);
   h2->SetBinContent(20628,4);
   h2->SetBinContent(20629,4);
   h2->SetBinContent(20630,8);
   h2->SetBinContent(20631,23);
   h2->SetBinContent(20632,18);
   h2->SetBinContent(20635,15);
   h2->SetBinContent(20636,25);
   h2->SetBinContent(20637,5);
   h2->SetBinContent(20640,1);
   h2->SetBinContent(20641,2);
   h2->SetBinContent(20642,1);
   h2->SetBinContent(20988,2);
   h2->SetBinContent(20990,1);
   h2->SetBinContent(20991,4);
   h2->SetBinContent(20992,6);
   h2->SetBinContent(20993,31);
   h2->SetBinContent(20994,5);
   h2->SetBinContent(20997,9);
   h2->SetBinContent(20998,14);
   h2->SetBinContent(20999,7);
   h2->SetBinContent(21000,2);
   h2->SetBinContent(21001,2);
   h2->SetBinContent(21002,2);
   h2->SetBinContent(21003,1);
   h2->SetBinContent(21350,1);
   h2->SetBinContent(21352,1);
   h2->SetBinContent(21353,7);
   h2->SetBinContent(21354,9);
   h2->SetBinContent(21355,18);
   h2->SetBinContent(21356,12);
   h2->SetBinContent(21359,11);
   h2->SetBinContent(21360,17);
   h2->SetBinContent(21361,4);
   h2->SetBinContent(21362,4);
   h2->SetBinContent(21363,2);
   h2->SetBinContent(21365,2);
   h2->SetBinContent(21714,5);
   h2->SetBinContent(21715,3);
   h2->SetBinContent(21716,6);
   h2->SetBinContent(21717,22);
   h2->SetBinContent(21718,12);
   h2->SetBinContent(21721,13);
   h2->SetBinContent(21722,11);
   h2->SetBinContent(21723,6);
   h2->SetBinContent(22074,3);
   h2->SetBinContent(22076,2);
   h2->SetBinContent(22077,4);
   h2->SetBinContent(22078,12);
   h2->SetBinContent(22079,23);
   h2->SetBinContent(22080,11);
   h2->SetBinContent(22083,11);
   h2->SetBinContent(22084,12);
   h2->SetBinContent(22085,7);
   h2->SetBinContent(22086,2);
   h2->SetBinContent(22087,2);
   h2->SetBinContent(22437,2);
   h2->SetBinContent(22439,3);
   h2->SetBinContent(22440,8);
   h2->SetBinContent(22441,18);
   h2->SetBinContent(22442,9);
   h2->SetBinContent(22445,7);
   h2->SetBinContent(22446,30);
   h2->SetBinContent(22447,4);
   h2->SetBinContent(22448,5);
   h2->SetBinContent(22450,1);
   h2->SetBinContent(22798,1);
   h2->SetBinContent(22800,2);
   h2->SetBinContent(22801,2);
   h2->SetBinContent(22802,9);
   h2->SetBinContent(22803,13);
   h2->SetBinContent(22804,7);
   h2->SetBinContent(22807,8);
   h2->SetBinContent(22808,18);
   h2->SetBinContent(22809,3);
   h2->SetBinContent(22810,1);
   h2->SetBinContent(23163,3);
   h2->SetBinContent(23164,7);
   h2->SetBinContent(23165,19);
   h2->SetBinContent(23166,10);
   h2->SetBinContent(23169,4);
   h2->SetBinContent(23170,12);
   h2->SetBinContent(23171,10);
   h2->SetBinContent(23172,2);
   h2->SetBinContent(23175,1);
   h2->SetBinContent(23525,1);
   h2->SetBinContent(23526,14);
   h2->SetBinContent(23527,19);
   h2->SetBinContent(23528,10);
   h2->SetBinContent(23531,14);
   h2->SetBinContent(23532,23);
   h2->SetBinContent(23533,4);
   h2->SetBinContent(23534,2);
   h2->SetBinContent(23537,2);
   h2->SetBinContent(23539,1);
   h2->SetBinContent(23886,1);
   h2->SetBinContent(23887,2);
   h2->SetBinContent(23888,3);
   h2->SetBinContent(23889,14);
   h2->SetBinContent(23890,8);
   h2->SetBinContent(23893,10);
   h2->SetBinContent(23894,14);
   h2->SetBinContent(23895,6);
   h2->SetBinContent(23896,1);
   h2->SetBinContent(23897,1);
   h2->SetBinContent(24248,3);
   h2->SetBinContent(24250,3);
   h2->SetBinContent(24251,12);
   h2->SetBinContent(24252,12);
   h2->SetBinContent(24255,12);
   h2->SetBinContent(24256,8);
   h2->SetBinContent(24257,4);
   h2->SetBinContent(24258,1);
   h2->SetBinContent(24261,1);
   h2->SetBinContent(24611,4);
   h2->SetBinContent(24612,2);
   h2->SetBinContent(24613,13);
   h2->SetBinContent(24614,5);
   h2->SetBinContent(24617,9);
   h2->SetBinContent(24618,10);
   h2->SetBinContent(24619,3);
   h2->SetBinContent(24971,1);
   h2->SetBinContent(24972,1);
   h2->SetBinContent(24973,2);
   h2->SetBinContent(24974,6);
   h2->SetBinContent(24975,21);
   h2->SetBinContent(24976,14);
   h2->SetBinContent(24979,9);
   h2->SetBinContent(24980,12);
   h2->SetBinContent(24981,3);
   h2->SetBinContent(24982,5);
   h2->SetBinContent(24983,1);
   h2->SetBinContent(25333,3);
   h2->SetBinContent(25334,2);
   h2->SetBinContent(25335,3);
   h2->SetBinContent(25336,9);
   h2->SetBinContent(25337,16);
   h2->SetBinContent(25338,8);
   h2->SetBinContent(25341,4);
   h2->SetBinContent(25342,9);
   h2->SetBinContent(25343,2);
   h2->SetBinContent(25344,3);
   h2->SetBinContent(25347,1);
   h2->SetBinContent(25697,5);
   h2->SetBinContent(25698,7);
   h2->SetBinContent(25699,15);
   h2->SetBinContent(25700,6);
   h2->SetBinContent(25703,2);
   h2->SetBinContent(25704,6);
   h2->SetBinContent(25705,8);
   h2->SetBinContent(25706,1);
   h2->SetBinContent(25709,1);
   h2->SetBinContent(25710,1);
   h2->SetBinContent(26058,1);
   h2->SetBinContent(26060,3);
   h2->SetBinContent(26061,8);
   h2->SetBinContent(26062,11);
   h2->SetBinContent(26065,4);
   h2->SetBinContent(26066,12);
   h2->SetBinContent(26067,3);
   h2->SetBinContent(26068,5);
   h2->SetBinContent(26421,1);
   h2->SetBinContent(26422,1);
   h2->SetBinContent(26423,11);
   h2->SetBinContent(26424,10);
   h2->SetBinContent(26427,2);
   h2->SetBinContent(26428,18);
   h2->SetBinContent(26429,6);
   h2->SetBinContent(26781,1);
   h2->SetBinContent(26783,3);
   h2->SetBinContent(26784,6);
   h2->SetBinContent(26785,9);
   h2->SetBinContent(26786,3);
   h2->SetBinContent(26789,5);
   h2->SetBinContent(26790,7);
   h2->SetBinContent(26791,1);
   h2->SetBinContent(26792,1);
   h2->SetBinContent(26793,2);
   h2->SetBinContent(27144,2);
   h2->SetBinContent(27146,6);
   h2->SetBinContent(27147,5);
   h2->SetBinContent(27148,2);
   h2->SetBinContent(27151,5);
   h2->SetBinContent(27152,11);
   h2->SetBinContent(27153,1);
   h2->SetBinContent(27508,1);
   h2->SetBinContent(27509,10);
   h2->SetBinContent(27510,5);
   h2->SetBinContent(27513,5);
   h2->SetBinContent(27514,9);
   h2->SetBinContent(27515,4);
   h2->SetBinContent(27524,1);
   h2->SetBinContent(27868,1);
   h2->SetBinContent(27869,1);
   h2->SetBinContent(27870,3);
   h2->SetBinContent(27871,4);
   h2->SetBinContent(27872,4);
   h2->SetBinContent(27875,6);
   h2->SetBinContent(27876,9);
   h2->SetBinContent(27878,1);
   h2->SetBinContent(28231,1);
   h2->SetBinContent(28232,1);
   h2->SetBinContent(28233,10);
   h2->SetBinContent(28234,8);
   h2->SetBinContent(28238,5);
   h2->SetBinContent(28239,2);
   h2->SetBinContent(28240,3);
   h2->SetBinContent(28241,1);
   h2->SetBinContent(28591,1);
   h2->SetBinContent(28593,4);
   h2->SetBinContent(28594,5);
   h2->SetBinContent(28595,5);
   h2->SetBinContent(28596,4);
   h2->SetBinContent(28599,7);
   h2->SetBinContent(28600,7);
   h2->SetBinContent(28601,3);
   h2->SetBinContent(28602,1);
   h2->SetBinContent(28956,4);
   h2->SetBinContent(28957,10);
   h2->SetBinContent(28958,4);
   h2->SetBinContent(28961,2);
   h2->SetBinContent(28962,9);
   h2->SetBinContent(28963,3);
   h2->SetBinContent(28964,1);
   h2->SetBinContent(28965,1);
   h2->SetBinContent(29318,3);
   h2->SetBinContent(29319,5);
   h2->SetBinContent(29320,2);
   h2->SetBinContent(29323,4);
   h2->SetBinContent(29324,4);
   h2->SetBinContent(29325,3);
   h2->SetBinContent(29326,3);
   h2->SetBinContent(29331,1);
   h2->SetBinContent(29678,3);
   h2->SetBinContent(29680,3);
   h2->SetBinContent(29681,10);
   h2->SetBinContent(29682,9);
   h2->SetBinContent(29685,3);
   h2->SetBinContent(29686,9);
   h2->SetBinContent(29689,1);
   h2->SetBinContent(30040,1);
   h2->SetBinContent(30041,1);
   h2->SetBinContent(30042,2);
   h2->SetBinContent(30043,2);
   h2->SetBinContent(30044,7);
   h2->SetBinContent(30047,1);
   h2->SetBinContent(30048,3);
   h2->SetBinContent(30049,3);
   h2->SetBinContent(30050,1);
   h2->SetBinContent(30051,2);
   h2->SetBinContent(30404,1);
   h2->SetBinContent(30405,7);
   h2->SetBinContent(30406,6);
   h2->SetBinContent(30409,2);
   h2->SetBinContent(30410,8);
   h2->SetBinContent(30411,1);
   h2->SetBinContent(30413,1);
   h2->SetBinContent(30764,1);
   h2->SetBinContent(30766,1);
   h2->SetBinContent(30767,2);
   h2->SetBinContent(30768,1);
   h2->SetBinContent(30771,4);
   h2->SetBinContent(30772,1);
   h2->SetBinContent(30773,1);
   h2->SetBinContent(30774,1);
   h2->SetBinContent(31128,2);
   h2->SetBinContent(31129,3);
   h2->SetBinContent(31130,4);
   h2->SetBinContent(31133,4);
   h2->SetBinContent(31134,4);
   h2->SetBinContent(31135,3);
   h2->SetBinContent(31489,1);
   h2->SetBinContent(31491,4);
   h2->SetBinContent(31492,3);
   h2->SetBinContent(31495,1);
   h2->SetBinContent(31496,3);
   h2->SetBinContent(31497,2);
   h2->SetBinContent(31498,2);
   h2->SetBinContent(31851,2);
   h2->SetBinContent(31852,2);
   h2->SetBinContent(31853,2);
   h2->SetBinContent(31854,2);
   h2->SetBinContent(31857,1);
   h2->SetBinContent(31858,6);
   h2->SetBinContent(31859,7);
   h2->SetBinContent(32214,1);
   h2->SetBinContent(32215,5);
   h2->SetBinContent(32216,4);
   h2->SetBinContent(32219,6);
   h2->SetBinContent(32220,6);
   h2->SetBinContent(32221,3);
   h2->SetBinContent(32574,1);
   h2->SetBinContent(32575,1);
   h2->SetBinContent(32576,3);
   h2->SetBinContent(32577,2);
   h2->SetBinContent(32578,3);
   h2->SetBinContent(32582,2);
   h2->SetBinContent(32939,5);
   h2->SetBinContent(32940,4);
   h2->SetBinContent(32943,1);
   h2->SetBinContent(32944,9);
   h2->SetBinContent(32945,1);
   h2->SetBinContent(33299,1);
   h2->SetBinContent(33300,6);
   h2->SetBinContent(33301,5);
   h2->SetBinContent(33302,6);
   h2->SetBinContent(33305,3);
   h2->SetBinContent(33307,4);
   h2->SetBinContent(33662,4);
   h2->SetBinContent(33663,2);
   h2->SetBinContent(33664,5);
   h2->SetBinContent(33667,1);
   h2->SetBinContent(33668,1);
   h2->SetBinContent(33669,2);
   h2->SetBinContent(34023,1);
   h2->SetBinContent(34025,5);
   h2->SetBinContent(34026,1);
   h2->SetBinContent(34029,1);
   h2->SetBinContent(34030,1);
   h2->SetBinContent(34031,1);
   h2->SetBinContent(34385,2);
   h2->SetBinContent(34387,1);
   h2->SetBinContent(34388,2);
   h2->SetBinContent(34391,4);
   h2->SetBinContent(34392,3);
   h2->SetBinContent(34748,2);
   h2->SetBinContent(34749,2);
   h2->SetBinContent(34750,1);
   h2->SetBinContent(34753,2);
   h2->SetBinContent(34754,3);
   h2->SetBinContent(34755,2);
   h2->SetBinContent(35110,1);
   h2->SetBinContent(35111,6);
   h2->SetBinContent(35112,5);
   h2->SetBinContent(35116,9);
   h2->SetBinContent(35117,1);
   h2->SetBinContent(35472,4);
   h2->SetBinContent(35473,2);
   h2->SetBinContent(35474,2);
   h2->SetBinContent(35478,4);
   h2->SetBinContent(35480,1);
   h2->SetBinContent(35833,1);
   h2->SetBinContent(35835,2);
   h2->SetBinContent(35839,3);
   h2->SetBinContent(35840,2);
   h2->SetBinContent(35842,1);
   h2->SetBinContent(36194,1);
   h2->SetBinContent(36197,2);
   h2->SetBinContent(36198,1);
   h2->SetBinContent(36202,1);
   h2->SetBinContent(36204,1);
   h2->SetBinContent(36558,1);
   h2->SetBinContent(36559,6);
   h2->SetBinContent(36560,2);
   h2->SetBinContent(36564,6);
   h2->SetBinContent(36919,1);
   h2->SetBinContent(36920,3);
   h2->SetBinContent(36921,2);
   h2->SetBinContent(36925,2);
   h2->SetBinContent(36926,1);
   h2->SetBinContent(36927,3);
   h2->SetBinContent(37282,1);
   h2->SetBinContent(37284,1);
   h2->SetBinContent(37287,3);
   h2->SetBinContent(37644,4);
   h2->SetBinContent(37646,1);
   h2->SetBinContent(37649,3);
   h2->SetBinContent(37650,4);
   h2->SetBinContent(38008,2);
   h2->SetBinContent(38012,2);
   h2->SetBinContent(38013,1);
   h2->SetBinContent(38014,2);
   h2->SetBinContent(38369,4);
   h2->SetBinContent(38370,3);
   h2->SetBinContent(38373,2);
   h2->SetBinContent(38374,8);
   h2->SetBinContent(38729,1);
   h2->SetBinContent(38730,1);
   h2->SetBinContent(38735,1);
   h2->SetBinContent(38736,1);
   h2->SetBinContent(38737,1);
   h2->SetBinContent(39092,1);
   h2->SetBinContent(39094,2);
   h2->SetBinContent(39097,1);
   h2->SetBinContent(39098,4);
   h2->SetBinContent(39453,1);
   h2->SetBinContent(39455,3);
   h2->SetBinContent(39459,2);
   h2->SetBinContent(39460,1);
   h2->SetBinContent(39816,1);
   h2->SetBinContent(39817,2);
   h2->SetBinContent(39818,1);
   h2->SetBinContent(40177,1);
   h2->SetBinContent(40179,2);
   h2->SetBinContent(40180,1);
   h2->SetBinContent(40183,3);
   h2->SetBinContent(40184,1);
   h2->SetBinContent(40186,2);
   h2->SetBinContent(40540,2);
   h2->SetBinContent(40541,1);
   h2->SetBinContent(40545,2);
   h2->SetBinContent(40546,2);
   h2->SetBinContent(40903,4);
   h2->SetBinContent(40904,1);
   h2->SetBinContent(40908,1);
   h2->SetBinContent(41265,4);
   h2->SetBinContent(41270,1);
   h2->SetBinContent(41626,1);
   h2->SetBinContent(41627,2);
   h2->SetBinContent(41628,1);
   h2->SetBinContent(41989,2);
   h2->SetBinContent(41995,1);
   h2->SetBinContent(42349,1);
   h2->SetBinContent(42351,4);
   h2->SetBinContent(42356,3);
   h2->SetBinContent(42712,3);
   h2->SetBinContent(42713,1);
   h2->SetBinContent(42718,2);
   h2->SetBinContent(42720,1);
   h2->SetBinContent(43074,1);
   h2->SetBinContent(43076,1);
   h2->SetBinContent(43080,3);
   h2->SetBinContent(43437,3);
   h2->SetBinContent(43438,5);
   h2->SetBinContent(43441,1);
   h2->SetBinContent(43443,3);
   h2->SetBinContent(43799,1);
   h2->SetBinContent(43803,1);
   h2->SetBinContent(43804,1);
   h2->SetBinContent(44162,3);
   h2->SetBinContent(44165,1);
   h2->SetBinContent(44166,1);
   h2->SetBinContent(44521,1);
   h2->SetBinContent(44523,1);
   h2->SetBinContent(44528,1);
   h2->SetBinContent(44529,1);
   h2->SetBinContent(44530,1);
   h2->SetBinContent(44885,2);
   h2->SetBinContent(44886,3);
   h2->SetBinContent(44890,3);
   h2->SetBinContent(45247,1);
   h2->SetBinContent(45610,2);
   h2->SetBinContent(45617,1);
   h2->SetBinContent(45975,2);
   h2->SetBinContent(45976,1);
   h2->SetBinContent(45977,1);
   h2->SetBinContent(46332,1);
   h2->SetBinContent(46694,2);
   h2->SetBinContent(47056,1);
   h2->SetBinContent(47062,3);
   h2->SetBinContent(47063,2);
   h2->SetBinContent(47419,1);
   h2->SetBinContent(47425,2);
   h2->SetBinContent(47781,2);
   h2->SetBinContent(47786,1);
   h2->SetBinContent(48142,2);
   h2->SetBinContent(48143,1);
   h2->SetBinContent(48147,1);
   h2->SetBinContent(48504,1);
   h2->SetBinContent(48505,1);
   h2->SetBinContent(48511,1);
   h2->SetBinContent(48866,1);
   h2->SetBinContent(48871,1);
   h2->SetBinContent(49233,1);
   h2->SetBinContent(49234,1);
   h2->SetBinContent(49588,1);
   h2->SetBinContent(49596,1);
   h2->SetBinContent(50315,2);
   h2->SetBinContent(50316,1);
   h2->SetBinContent(50320,2);
   h2->SetBinContent(51045,1);
   h2->SetBinContent(51401,2);
   h2->SetBinContent(51763,2);
   h2->SetBinContent(52485,1);
   h2->SetBinContent(52493,1);
   h2->SetBinContent(52849,2);
   h2->SetBinContent(52854,3);
   h2->SetBinContent(53216,1);
   h2->SetBinContent(53573,1);
   h2->SetBinContent(53936,2);
   h2->SetBinContent(53939,1);
   h2->SetBinContent(54297,2);
   h2->SetBinContent(54302,1);
   h2->SetBinContent(54663,1);
   h2->SetBinContent(55750,2);
   h2->SetBinContent(56106,1);
   h2->SetBinContent(56111,1);
   h2->SetBinContent(56469,1);
   h2->SetBinContent(56835,1);
   h2->SetBinContent(56836,1);
   h2->SetBinContent(57194,1);
   h2->SetBinContent(57198,2);
   h2->SetBinContent(57555,1);
   h2->SetBinContent(57561,1);
   h2->SetBinContent(57921,1);
   h2->SetBinContent(58284,1);
   h2->SetBinContent(59369,1);
   h2->SetBinContent(59370,1);
   h2->SetBinContent(59731,1);
   h2->SetBinContent(59732,1);
   h2->SetBinContent(60093,1);
   h2->SetBinContent(61541,2);
   h2->SetBinContent(62265,1);
   h2->SetBinContent(62985,2);
   h2->SetBinContent(62990,1);
   h2->SetBinContent(63351,1);
   h2->SetBinContent(64799,2);
   h2->SetBinContent(65520,1);
   h2->SetBinContent(65881,2);
   h2->SetBinContent(65885,1);
   h2->SetBinContent(66610,1);
   h2->SetBinContent(67691,1);
   h2->SetBinContent(68415,1);
   h2->SetBinContent(70224,1);
   h2->SetBinContent(70950,1);
   h2->SetBinContent(74573,1);
   h2->SetBinContent(75659,1);
   h2->SetBinContent(77104,1);
   h2->SetBinContent(78917,1);
   h2->SetBinContent(80362,1);
   h2->SetBinContent(81085,1);
   h2->SetBinContent(81086,1);
   h2->SetBinContent(81452,1);
   h2->SetBinContent(81810,1);
   h2->SetBinContent(82537,2);
   h2->SetBinContent(82896,1);
   h2->SetBinContent(82899,2);
   h2->SetBinContent(84347,1);
   h2->SetBinContent(86519,1);
   h2->SetBinContent(87605,1);
   h2->SetBinContent(88326,1);
   h2->SetBinContent(88688,1);
   h2->SetBinContent(88691,3);
   h2->SetBinContent(89412,1);
   h2->SetBinContent(89415,2);
   h2->SetBinContent(89416,1);
   h2->SetBinContent(89774,4);
   h2->SetBinContent(89777,2);
   h2->SetBinContent(90136,1);
   h2->SetBinContent(90139,2);
   h2->SetBinContent(90497,1);
   h2->SetBinContent(90498,3);
   h2->SetBinContent(90501,8);
   h2->SetBinContent(90860,11);
   h2->SetBinContent(104253,1);
   h2->SetBinContent(108597,1);
   h2->SetBinContent(108963,3);
   h2->SetBinContent(109322,5);
   h2->SetEntries(1028376);
   h2->SetStats(0);
   h2->SetContour(20);
   h2->SetContourLevel(0,0);
   h2->SetContourLevel(1,120.35);
   h2->SetContourLevel(2,240.7);
   h2->SetContourLevel(3,361.05);
   h2->SetContourLevel(4,481.4);
   h2->SetContourLevel(5,601.75);
   h2->SetContourLevel(6,722.1);
   h2->SetContourLevel(7,842.45);
   h2->SetContourLevel(8,962.8);
   h2->SetContourLevel(9,1083.15);
   h2->SetContourLevel(10,1203.5);
   h2->SetContourLevel(11,1323.85);
   h2->SetContourLevel(12,1444.2);
   h2->SetContourLevel(13,1564.55);
   h2->SetContourLevel(14,1684.9);
   h2->SetContourLevel(15,1805.25);
   h2->SetContourLevel(16,1925.6);
   h2->SetContourLevel(17,2045.95);
   h2->SetContourLevel(18,2166.3);
   h2->SetContourLevel(19,2286.65);
   
   TPaletteAxis *palette = new TPaletteAxis(181.3846,-1.110223e-16,193.8462,2.477121,h2);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.015);
   palette->SetLabelSize(0.06);
   palette->SetTitleOffset(1.1);
   palette->SetTitleSize(0.07);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   palette->GetAxis()->SetDecimals(kTRUE);
   palette->GetAxis()->SetMaxDigits(3);
   palette->GetAxis()->SetNoExponent(kFALSE);
   h2->GetListOfFunctions()->Add(palette,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   h2->SetLineColor(ci);
   h2->SetLineWidth(2);
   h2->SetMarkerSize(1.2);
   h2->GetXaxis()->SetTitle("polar angle #theta(#circ)");
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetXaxis()->SetDecimals(kTRUE);
   h2->GetYaxis()->SetTitle("Energy (GeV)");
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(1.2);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Scale(4.1/h2->GetEntries());
   h2->Draw("colz");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> Figures/mH_jetClustering.C <==
{
//=========Macro generated from canvas: jet_clustering_plot/jet_clustering_plot
//=========  (Wed May 28 00:09:54 2014) by ROOT version5.28/00f
   TCanvas *jet_clustering_plot = new TCanvas("jet_clustering_plot", "jet_clustering_plot",18,40,700,500);
   gStyle->SetOptStat(0);
   jet_clustering_plot->Range(0,0,1,1);
   jet_clustering_plot->SetFillColor(10);
   jet_clustering_plot->SetBorderMode(0);
   jet_clustering_plot->SetBorderSize(2);
   jet_clustering_plot->SetTickx(1);
   jet_clustering_plot->SetTicky(1);
   jet_clustering_plot->SetLeftMargin(0.17);
   jet_clustering_plot->SetRightMargin(0.08);
   jet_clustering_plot->SetTopMargin(0.08);
   jet_clustering_plot->SetBottomMargin(0.18);
   jet_clustering_plot->SetFrameLineWidth(3);
   jet_clustering_plot->SetFrameBorderMode(0);
   
   TH1F *HiggsMass = new TH1F("HiggsMass","Reconstructed mass of the Higgs",200,0,1000);
   HiggsMass->SetBinContent(9,2);
   HiggsMass->SetBinContent(10,2);
   HiggsMass->SetBinContent(11,3);
   HiggsMass->SetBinContent(12,4);
   HiggsMass->SetBinContent(13,7);
   HiggsMass->SetBinContent(14,9);
   HiggsMass->SetBinContent(15,12);
   HiggsMass->SetBinContent(16,6);
   HiggsMass->SetBinContent(17,23);
   HiggsMass->SetBinContent(18,35);
   HiggsMass->SetBinContent(19,32);
   HiggsMass->SetBinContent(20,54);
   HiggsMass->SetBinContent(21,85);
   HiggsMass->SetBinContent(22,99);
   HiggsMass->SetBinContent(23,129);
   HiggsMass->SetBinContent(24,198);
   HiggsMass->SetBinContent(25,237);
   HiggsMass->SetBinContent(26,216);
   HiggsMass->SetBinContent(27,126);
   HiggsMass->SetBinContent(28,94);
   HiggsMass->SetBinContent(29,78);
   HiggsMass->SetBinContent(30,63);
   HiggsMass->SetBinContent(31,53);
   HiggsMass->SetBinContent(32,41);
   HiggsMass->SetBinContent(33,44);
   HiggsMass->SetBinContent(34,23);
   HiggsMass->SetBinContent(35,23);
   HiggsMass->SetBinContent(36,19);
   HiggsMass->SetBinContent(37,27);
   HiggsMass->SetBinContent(38,12);
   HiggsMass->SetBinContent(39,10);
   HiggsMass->SetBinContent(40,9);
   HiggsMass->SetBinContent(41,13);
   HiggsMass->SetBinContent(42,7);
   HiggsMass->SetBinContent(43,4);
   HiggsMass->SetBinContent(44,6);
   HiggsMass->SetBinContent(45,3);
   HiggsMass->SetBinContent(46,5);
   HiggsMass->SetBinContent(48,3);
   HiggsMass->SetBinContent(49,2);
   HiggsMass->SetBinContent(50,5);
   HiggsMass->SetBinContent(51,1);
   HiggsMass->SetBinContent(52,2);
   HiggsMass->SetBinContent(53,1);
   HiggsMass->SetBinContent(57,1);
   HiggsMass->SetEntries(1828);
   HiggsMass->SetStats(0);
   HiggsMass->SetLineWidth(3);
   HiggsMass->SetMarkerStyle(20);
   HiggsMass->SetMarkerSize(1.3);
   HiggsMass->GetXaxis()->SetTitle("M_{jjb}");
   HiggsMass->GetXaxis()->SetRange(1,101);
   HiggsMass->GetXaxis()->SetNdivisions(506);
   HiggsMass->GetXaxis()->SetLabelFont(42);
   HiggsMass->GetXaxis()->SetLabelOffset(0.015);
   HiggsMass->GetXaxis()->SetLabelSize(0.06);
   HiggsMass->GetXaxis()->SetTitleSize(0.07);
   HiggsMass->GetXaxis()->SetTitleFont(42);
   HiggsMass->GetYaxis()->SetTitle(" count");
   HiggsMass->GetYaxis()->SetNdivisions(506);
   HiggsMass->GetYaxis()->SetLabelFont(42);
   HiggsMass->GetYaxis()->SetLabelOffset(0.015);
   HiggsMass->GetYaxis()->SetLabelSize(0.06);
   HiggsMass->GetYaxis()->SetTitleSize(0.07);
   HiggsMass->GetYaxis()->SetTitleOffset(1.1);
   HiggsMass->GetYaxis()->SetTitleFont(42);
   HiggsMass->GetZaxis()->SetLabelFont(42);
   HiggsMass->GetZaxis()->SetLabelOffset(0.015);
   HiggsMass->GetZaxis()->SetLabelSize(0.06);
   HiggsMass->GetZaxis()->SetTitleSize(0.07);
   HiggsMass->GetZaxis()->SetTitleOffset(1.1);
   HiggsMass->GetZaxis()->SetTitleFont(42);
   HiggsMass->Draw("");
   
   TH1F *HiggsMass = new TH1F("HiggsMass","Reconstructed mass of the Higgs",200,0,1000);
   HiggsMass->SetBinContent(8,1);
   HiggsMass->SetBinContent(9,1);
   HiggsMass->SetBinContent(11,1);
   HiggsMass->SetBinContent(12,5);
   HiggsMass->SetBinContent(13,2);
   HiggsMass->SetBinContent(14,5);
   HiggsMass->SetBinContent(15,8);
   HiggsMass->SetBinContent(16,7);
   HiggsMass->SetBinContent(17,11);
   HiggsMass->SetBinContent(18,26);
   HiggsMass->SetBinContent(19,27);
   HiggsMass->SetBinContent(20,31);
   HiggsMass->SetBinContent(21,49);
   HiggsMass->SetBinContent(22,64);
   HiggsMass->SetBinContent(23,80);
   HiggsMass->SetBinContent(24,105);
   HiggsMass->SetBinContent(25,126);
   HiggsMass->SetBinContent(26,157);
   HiggsMass->SetBinContent(27,121);
   HiggsMass->SetBinContent(28,102);
   HiggsMass->SetBinContent(29,92);
   HiggsMass->SetBinContent(30,88);
   HiggsMass->SetBinContent(31,79);
   HiggsMass->SetBinContent(32,76);
   HiggsMass->SetBinContent(33,57);
   HiggsMass->SetBinContent(34,69);
   HiggsMass->SetBinContent(35,60);
   HiggsMass->SetBinContent(36,36);
   HiggsMass->SetBinContent(37,51);
   HiggsMass->SetBinContent(38,33);
   HiggsMass->SetBinContent(39,25);
   HiggsMass->SetBinContent(40,27);
   HiggsMass->SetBinContent(41,25);
   HiggsMass->SetBinContent(42,15);
   HiggsMass->SetBinContent(43,15);
   HiggsMass->SetBinContent(44,23);
   HiggsMass->SetBinContent(45,16);
   HiggsMass->SetBinContent(46,10);
   HiggsMass->SetBinContent(47,6);
   HiggsMass->SetBinContent(48,8);
   HiggsMass->SetBinContent(49,5);
   HiggsMass->SetBinContent(50,11);
   HiggsMass->SetBinContent(51,10);
   HiggsMass->SetBinContent(52,11);
   HiggsMass->SetBinContent(53,11);
   HiggsMass->SetBinContent(54,4);
   HiggsMass->SetBinContent(55,5);
   HiggsMass->SetBinContent(56,9);
   HiggsMass->SetBinContent(57,2);
   HiggsMass->SetBinContent(58,1);
   HiggsMass->SetBinContent(59,1);
   HiggsMass->SetBinContent(60,3);
   HiggsMass->SetBinContent(61,4);
   HiggsMass->SetBinContent(64,2);
   HiggsMass->SetBinContent(66,1);
   HiggsMass->SetBinContent(67,1);
   HiggsMass->SetBinContent(70,1);
   HiggsMass->SetBinContent(76,1);
   HiggsMass->SetBinContent(80,1);
   HiggsMass->SetEntries(1824);
   HiggsMass->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   HiggsMass->SetLineColor(ci);
   HiggsMass->SetLineWidth(3);
   HiggsMass->SetMarkerStyle(20);
   HiggsMass->SetMarkerSize(1.3);
   HiggsMass->GetXaxis()->SetTitle(" M_{bb}");
   HiggsMass->GetXaxis()->SetNdivisions(506);
   HiggsMass->GetXaxis()->SetLabelFont(42);
   HiggsMass->GetXaxis()->SetLabelOffset(0.015);
   HiggsMass->GetXaxis()->SetLabelSize(0.06);
   HiggsMass->GetXaxis()->SetTitleSize(0.07);
   HiggsMass->GetXaxis()->SetTitleFont(42);
   HiggsMass->GetYaxis()->SetTitle(" count");
   HiggsMass->GetYaxis()->SetNdivisions(506);
   HiggsMass->GetYaxis()->SetLabelFont(42);
   HiggsMass->GetYaxis()->SetLabelOffset(0.015);
   HiggsMass->GetYaxis()->SetLabelSize(0.06);
   HiggsMass->GetYaxis()->SetTitleSize(0.07);
   HiggsMass->GetYaxis()->SetTitleOffset(1.1);
   HiggsMass->GetYaxis()->SetTitleFont(42);
   HiggsMass->GetZaxis()->SetLabelFont(42);
   HiggsMass->GetZaxis()->SetLabelOffset(0.015);
   HiggsMass->GetZaxis()->SetLabelSize(0.06);
   HiggsMass->GetZaxis()->SetTitleSize(0.07);
   HiggsMass->GetZaxis()->SetTitleOffset(1.1);
   HiggsMass->GetZaxis()->SetTitleFont(42);
   HiggsMass->Draw("same");
   
   TH1F *HiggsMass = new TH1F("HiggsMass","Reconstructed mass of the Higgs",200,0,1000);
   HiggsMass->SetBinContent(8,1);
   HiggsMass->SetBinContent(9,1);
   HiggsMass->SetBinContent(10,3);
   HiggsMass->SetBinContent(11,1);
   HiggsMass->SetBinContent(12,6);
   HiggsMass->SetBinContent(13,5);
   HiggsMass->SetBinContent(14,8);
   HiggsMass->SetBinContent(15,9);
   HiggsMass->SetBinContent(16,15);
   HiggsMass->SetBinContent(17,18);
   HiggsMass->SetBinContent(18,34);
   HiggsMass->SetBinContent(19,52);
   HiggsMass->SetBinContent(20,47);
   HiggsMass->SetBinContent(21,92);
   HiggsMass->SetBinContent(22,121);
   HiggsMass->SetBinContent(23,107);
   HiggsMass->SetBinContent(24,152);
   HiggsMass->SetBinContent(25,220);
   HiggsMass->SetBinContent(26,225);
   HiggsMass->SetBinContent(27,141);
   HiggsMass->SetBinContent(28,114);
   HiggsMass->SetBinContent(29,70);
   HiggsMass->SetBinContent(30,65);
   HiggsMass->SetBinContent(31,62);
   HiggsMass->SetBinContent(32,51);
   HiggsMass->SetBinContent(33,38);
   HiggsMass->SetBinContent(34,27);
   HiggsMass->SetBinContent(35,26);
   HiggsMass->SetBinContent(36,16);
   HiggsMass->SetBinContent(37,10);
   HiggsMass->SetBinContent(38,19);
   HiggsMass->SetBinContent(39,8);
   HiggsMass->SetBinContent(40,9);
   HiggsMass->SetBinContent(41,8);
   HiggsMass->SetBinContent(42,6);
   HiggsMass->SetBinContent(43,7);
   HiggsMass->SetBinContent(44,5);
   HiggsMass->SetBinContent(45,4);
   HiggsMass->SetBinContent(47,5);
   HiggsMass->SetBinContent(49,1);
   HiggsMass->SetBinContent(50,2);
   HiggsMass->SetBinContent(52,3);
   HiggsMass->SetBinContent(53,6);
   HiggsMass->SetBinContent(54,1);
   HiggsMass->SetBinContent(58,3);
   HiggsMass->SetEntries(1824);
   HiggsMass->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   HiggsMass->SetLineColor(ci);
   HiggsMass->SetLineWidth(3);
   HiggsMass->SetMarkerStyle(20);
   HiggsMass->SetMarkerSize(1.3);
   HiggsMass->GetXaxis()->SetTitle(" M_{bb}");
   HiggsMass->GetXaxis()->SetNdivisions(506);
   HiggsMass->GetXaxis()->SetLabelFont(42);
   HiggsMass->GetXaxis()->SetLabelOffset(0.015);
   HiggsMass->GetXaxis()->SetLabelSize(0.06);
   HiggsMass->GetXaxis()->SetTitleSize(0.07);
   HiggsMass->GetXaxis()->SetTitleFont(42);
   HiggsMass->GetYaxis()->SetTitle(" count");
   HiggsMass->GetYaxis()->SetNdivisions(506);
   HiggsMass->GetYaxis()->SetLabelFont(42);
   HiggsMass->GetYaxis()->SetLabelOffset(0.015);
   HiggsMass->GetYaxis()->SetLabelSize(0.06);
   HiggsMass->GetYaxis()->SetTitleSize(0.07);
   HiggsMass->GetYaxis()->SetTitleOffset(1.1);
   HiggsMass->GetYaxis()->SetTitleFont(42);
   HiggsMass->GetZaxis()->SetLabelFont(42);
   HiggsMass->GetZaxis()->SetLabelOffset(0.015);
   HiggsMass->GetZaxis()->SetLabelSize(0.06);
   HiggsMass->GetZaxis()->SetTitleSize(0.07);
   HiggsMass->GetZaxis()->SetTitleOffset(1.1);
   HiggsMass->GetZaxis()->SetTitleFont(42);
   HiggsMass->Draw("same");
   
   TLegend *leg = new TLegend(32.00001,0.0078125,5.263544e-315,32,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("HiggsMass","Durham (no background)","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HiggsMass","Durham (background)","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HiggsMass","kt R=1.2 (background)","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TH1F *HiggsMass__1 = new TH1F("HiggsMass__1","Reconstructed mass of the Higgs",200,0,1000);
   HiggsMass__1->SetBinContent(9,2);
   HiggsMass__1->SetBinContent(10,2);
   HiggsMass__1->SetBinContent(11,3);
   HiggsMass__1->SetBinContent(12,4);
   HiggsMass__1->SetBinContent(13,7);
   HiggsMass__1->SetBinContent(14,9);
   HiggsMass__1->SetBinContent(15,12);
   HiggsMass__1->SetBinContent(16,6);
   HiggsMass__1->SetBinContent(17,23);
   HiggsMass__1->SetBinContent(18,35);
   HiggsMass__1->SetBinContent(19,32);
   HiggsMass__1->SetBinContent(20,54);
   HiggsMass__1->SetBinContent(21,85);
   HiggsMass__1->SetBinContent(22,99);
   HiggsMass__1->SetBinContent(23,129);
   HiggsMass__1->SetBinContent(24,198);
   HiggsMass__1->SetBinContent(25,237);
   HiggsMass__1->SetBinContent(26,216);
   HiggsMass__1->SetBinContent(27,126);
   HiggsMass__1->SetBinContent(28,94);
   HiggsMass__1->SetBinContent(29,78);
   HiggsMass__1->SetBinContent(30,63);
   HiggsMass__1->SetBinContent(31,53);
   HiggsMass__1->SetBinContent(32,41);
   HiggsMass__1->SetBinContent(33,44);
   HiggsMass__1->SetBinContent(34,23);
   HiggsMass__1->SetBinContent(35,23);
   HiggsMass__1->SetBinContent(36,19);
   HiggsMass__1->SetBinContent(37,27);
   HiggsMass__1->SetBinContent(38,12);
   HiggsMass__1->SetBinContent(39,10);
   HiggsMass__1->SetBinContent(40,9);
   HiggsMass__1->SetBinContent(41,13);
   HiggsMass__1->SetBinContent(42,7);
   HiggsMass__1->SetBinContent(43,4);
   HiggsMass__1->SetBinContent(44,6);
   HiggsMass__1->SetBinContent(45,3);
   HiggsMass__1->SetBinContent(46,5);
   HiggsMass__1->SetBinContent(48,3);
   HiggsMass__1->SetBinContent(49,2);
   HiggsMass__1->SetBinContent(50,5);
   HiggsMass__1->SetBinContent(51,1);
   HiggsMass__1->SetBinContent(52,2);
   HiggsMass__1->SetBinContent(53,1);
   HiggsMass__1->SetBinContent(57,1);
   HiggsMass__1->SetEntries(1828);
   HiggsMass__1->SetDirectory(0);
   HiggsMass__1->SetStats(0);
   HiggsMass__1->SetLineWidth(3);
   HiggsMass__1->SetMarkerStyle(20);
   HiggsMass__1->SetMarkerSize(1.3);
   HiggsMass__1->GetXaxis()->SetTitle("M_{jjb}");
   HiggsMass__1->GetXaxis()->SetRange(1,101);
   HiggsMass__1->GetXaxis()->SetNdivisions(506);
   HiggsMass__1->GetXaxis()->SetLabelFont(42);
   HiggsMass__1->GetXaxis()->SetLabelOffset(0.015);
   HiggsMass__1->GetXaxis()->SetLabelSize(0.06);
   HiggsMass__1->GetXaxis()->SetTitleSize(0.07);
   HiggsMass__1->GetXaxis()->SetTitleFont(42);
   HiggsMass__1->GetYaxis()->SetTitle(" count");
   HiggsMass__1->GetYaxis()->SetNdivisions(506);
   HiggsMass__1->GetYaxis()->SetLabelFont(42);
   HiggsMass__1->GetYaxis()->SetLabelOffset(0.015);
   HiggsMass__1->GetYaxis()->SetLabelSize(0.06);
   HiggsMass__1->GetYaxis()->SetTitleSize(0.07);
   HiggsMass__1->GetYaxis()->SetTitleOffset(1.1);
   HiggsMass__1->GetYaxis()->SetTitleFont(42);
   HiggsMass__1->GetZaxis()->SetLabelFont(42);
   HiggsMass__1->GetZaxis()->SetLabelOffset(0.015);
   HiggsMass__1->GetZaxis()->SetLabelSize(0.06);
   HiggsMass__1->GetZaxis()->SetTitleSize(0.07);
   HiggsMass__1->GetZaxis()->SetTitleOffset(1.1);
   HiggsMass__1->GetZaxis()->SetTitleFont(42);
   HiggsMass__1->Draw("sameaxis");
   jet_clustering_plot->Modified();
   jet_clustering_plot->cd();
   jet_clustering_plot->SetSelected(jet_clustering_plot);
}


==> Figures/mH_jetClustering2.C <==
{
  TCanvas *jet_clustering_plot = new TCanvas("jet_clustering_plot", "jet_clustering_plot",500,400);
  gStyle->SetOptStat(0);
  jet_clustering_plot->Range(0,0,1,1);
  jet_clustering_plot->SetFillColor(10);
  jet_clustering_plot->SetBorderMode(0);
  jet_clustering_plot->SetBorderSize(2);
  jet_clustering_plot->SetTickx(1);
  jet_clustering_plot->SetTicky(1);
  jet_clustering_plot->SetLeftMargin(0.17);
  jet_clustering_plot->SetRightMargin(0.08);
  jet_clustering_plot->SetTopMargin(0.08);
  jet_clustering_plot->SetBottomMargin(0.18);
  jet_clustering_plot->SetFrameLineWidth(3);
  jet_clustering_plot->SetFrameBorderMode(0);

  TH1F *HiggsMass = new TH1F("HiggsMass","",125,0,1000);
  HiggsMass->SetBinContent(6,3);
  HiggsMass->SetBinContent(7,5);
  HiggsMass->SetBinContent(8,9);
  HiggsMass->SetBinContent(9,16);
  HiggsMass->SetBinContent(10,19);
  HiggsMass->SetBinContent(11,45);
  HiggsMass->SetBinContent(12,51);
  HiggsMass->SetBinContent(13,119);
  HiggsMass->SetBinContent(14,149);
  HiggsMass->SetBinContent(15,277);
  HiggsMass->SetBinContent(16,376);
  HiggsMass->SetBinContent(17,221);
  HiggsMass->SetBinContent(18,140);
  HiggsMass->SetBinContent(19,100);
  HiggsMass->SetBinContent(20,91);
  HiggsMass->SetBinContent(21,50);
  HiggsMass->SetBinContent(22,43);
  HiggsMass->SetBinContent(23,43);
  HiggsMass->SetBinContent(24,17);
  HiggsMass->SetBinContent(25,14);
  HiggsMass->SetBinContent(26,13);
  HiggsMass->SetBinContent(27,8);
  HiggsMass->SetBinContent(28,5);
  HiggsMass->SetBinContent(29,5);
  HiggsMass->SetBinContent(30,1);
  HiggsMass->SetBinContent(31,3);
  HiggsMass->SetBinContent(32,1);
  HiggsMass->SetBinContent(33,2);
  HiggsMass->SetBinContent(34,1);
  HiggsMass->SetBinContent(36,1);
  HiggsMass->SetEntries(1828);
  HiggsMass->SetStats(0);
  HiggsMass->SetLineWidth(2);
  HiggsMass->SetLineStyle(2);
  HiggsMass->SetLineColor(kRed);
  HiggsMass->SetMarkerStyle(20);
  HiggsMass->SetMarkerSize(1.3);
  HiggsMass->GetXaxis()->SetTitle("Higgs candidate mass (GeV)");
  HiggsMass->GetXaxis()->SetRangeUser(0,300);
  HiggsMass->GetXaxis()->SetNdivisions(506);
  HiggsMass->GetXaxis()->SetLabelFont(42);
  HiggsMass->GetXaxis()->SetLabelOffset(0.015);
  HiggsMass->GetXaxis()->SetLabelSize(0.06);
  HiggsMass->GetXaxis()->SetTitleSize(0.07);
  HiggsMass->GetXaxis()->SetTitleFont(42);
  HiggsMass->GetYaxis()->SetTitle("Events");
  HiggsMass->GetYaxis()->SetNdivisions(506);
  HiggsMass->GetYaxis()->SetLabelFont(42);
  HiggsMass->GetYaxis()->SetLabelOffset(0.015);
  HiggsMass->GetYaxis()->SetLabelSize(0.06);
  HiggsMass->GetYaxis()->SetTitleSize(0.07);
  HiggsMass->GetYaxis()->SetTitleOffset(1.1);
  HiggsMass->GetYaxis()->SetTitleFont(42);
  HiggsMass->GetZaxis()->SetLabelFont(42);
  HiggsMass->GetZaxis()->SetLabelOffset(0.015);
  HiggsMass->GetZaxis()->SetLabelSize(0.06);
  HiggsMass->GetZaxis()->SetTitleSize(0.07);
  HiggsMass->GetZaxis()->SetTitleOffset(1.1);
  HiggsMass->GetZaxis()->SetTitleFont(42);
  HiggsMass->Draw("");

  TH1F *HiggsMass2 = new TH1F("HiggsMass2","",125,0,1000);
  HiggsMass2->SetBinContent(5,1);
  HiggsMass2->SetBinContent(7,1);
  HiggsMass2->SetBinContent(8,3);
  HiggsMass2->SetBinContent(9,8);
  HiggsMass2->SetBinContent(10,10);
  HiggsMass2->SetBinContent(11,28);
  HiggsMass2->SetBinContent(12,39);
  HiggsMass2->SetBinContent(13,72);
  HiggsMass2->SetBinContent(14,103);
  HiggsMass2->SetBinContent(15,160);
  HiggsMass2->SetBinContent(16,213);
  HiggsMass2->SetBinContent(17,201);
  HiggsMass2->SetBinContent(18,162);
  HiggsMass2->SetBinContent(19,129);
  HiggsMass2->SetBinContent(20,127);
  HiggsMass2->SetBinContent(21,105);
  HiggsMass2->SetBinContent(22,100);
  HiggsMass2->SetBinContent(23,79);
  HiggsMass2->SetBinContent(24,51);
  HiggsMass2->SetBinContent(25,46);
  HiggsMass2->SetBinContent(26,32);
  HiggsMass2->SetBinContent(27,36);
  HiggsMass2->SetBinContent(28,27);
  HiggsMass2->SetBinContent(29,17);
  HiggsMass2->SetBinContent(30,15);
  HiggsMass2->SetBinContent(31,11);
  HiggsMass2->SetBinContent(32,11);
  HiggsMass2->SetBinContent(33,10);
  HiggsMass2->SetBinContent(34,12);
  HiggsMass2->SetBinContent(35,3);
  HiggsMass2->SetBinContent(36,4);
  HiggsMass2->SetBinContent(38,4);
  HiggsMass2->SetBinContent(40,1);
  HiggsMass2->SetBinContent(42,2);
  HiggsMass2->SetBinContent(44,1);
  HiggsMass2->SetEntries(1824);
  HiggsMass2->SetStats(0);

  Int_t ci;   // for color index setting
  ci = TColor::GetColor("#ff0000");
  HiggsMass2->SetLineColor(ci);
  HiggsMass2->SetLineColor(kBlue-3);
  HiggsMass2->SetLineWidth(2);
  HiggsMass2->SetFillColor(kBlue-3);
  HiggsMass2->SetFillStyle(3004);
  HiggsMass2->SetMarkerStyle(20);
  HiggsMass2->SetMarkerSize(1.3);
  HiggsMass2->GetXaxis()->SetTitle("M_{bb} (GeV)");
  HiggsMass2->GetXaxis()->SetRange(1,250);
  HiggsMass2->GetXaxis()->SetNdivisions(506);
  HiggsMass2->GetXaxis()->SetLabelFont(42);
  HiggsMass2->GetXaxis()->SetLabelOffset(0.015);
  HiggsMass2->GetXaxis()->SetLabelSize(0.06);
  HiggsMass2->GetXaxis()->SetTitleSize(0.07);
  HiggsMass2->GetXaxis()->SetTitleFont(42);
  HiggsMass2->GetYaxis()->SetTitle("Events");
  HiggsMass2->GetYaxis()->SetNdivisions(506);
  HiggsMass2->GetYaxis()->SetLabelFont(42);
  HiggsMass2->GetYaxis()->SetLabelOffset(0.015);
  HiggsMass2->GetYaxis()->SetLabelSize(0.06);
  HiggsMass2->GetYaxis()->SetTitleSize(0.07);
  HiggsMass2->GetYaxis()->SetTitleOffset(1.1);
  HiggsMass2->GetYaxis()->SetTitleFont(42);
  HiggsMass2->GetZaxis()->SetLabelFont(42);
  HiggsMass2->GetZaxis()->SetLabelOffset(0.015);
  HiggsMass2->GetZaxis()->SetLabelSize(0.06);
  HiggsMass2->GetZaxis()->SetTitleSize(0.07);
  HiggsMass2->GetZaxis()->SetTitleOffset(1.1);
  HiggsMass2->GetZaxis()->SetTitleFont(42);
  HiggsMass2->Draw("same");

  TH1F *HiggsMass3 = new TH1F("HiggsMass3","",125,0,1000);
  HiggsMass3->SetBinContent(5,1);
  HiggsMass3->SetBinContent(6,1);
  HiggsMass3->SetBinContent(7,2);
  HiggsMass3->SetBinContent(8,9);
  HiggsMass3->SetBinContent(9,18);
  HiggsMass3->SetBinContent(10,27);
  HiggsMass3->SetBinContent(11,44);
  HiggsMass3->SetBinContent(12,80);
  HiggsMass3->SetBinContent(13,101);
  HiggsMass3->SetBinContent(14,152);
  HiggsMass3->SetBinContent(15,230);
  HiggsMass3->SetBinContent(16,346);
  HiggsMass3->SetBinContent(17,260);
  HiggsMass3->SetBinContent(18,151);
  HiggsMass3->SetBinContent(19,112);
  HiggsMass3->SetBinContent(20,84);
  HiggsMass3->SetBinContent(21,57);
  HiggsMass3->SetBinContent(22,50);
  HiggsMass3->SetBinContent(23,22);
  HiggsMass3->SetBinContent(24,19);
  HiggsMass3->SetBinContent(25,16);
  HiggsMass3->SetBinContent(26,10);
  HiggsMass3->SetBinContent(27,9);
  HiggsMass3->SetBinContent(28,5);
  HiggsMass3->SetBinContent(29,5);
  HiggsMass3->SetBinContent(30,4);
  HiggsMass3->SetBinContent(31,2);
  HiggsMass3->SetBinContent(32,2);
  HiggsMass3->SetBinContent(33,2);
  HiggsMass3->SetBinContent(34,2);
  HiggsMass3->SetBinContent(37,1);
  HiggsMass3->SetEntries(1824);
  HiggsMass3->SetStats(0);

  ci = TColor::GetColor("#00ff00");
  HiggsMass3->SetLineColor(ci);
  HiggsMass3->SetLineColor(kRed-3);
  HiggsMass3->SetLineWidth(1);
  HiggsMass3->SetFillColor(kRed-3);
  HiggsMass3->SetFillColor(kRed-10);
  HiggsMass3->SetMarkerStyle(20);
  HiggsMass3->SetMarkerSize(1.3);
  HiggsMass3->GetXaxis()->SetTitle("M_{bb} (GeV)");
  HiggsMass3->GetXaxis()->SetRange(1,250);
  HiggsMass3->GetXaxis()->SetNdivisions(506);
  HiggsMass3->GetXaxis()->SetLabelFont(42);
  HiggsMass3->GetXaxis()->SetLabelOffset(0.015);
  HiggsMass3->GetXaxis()->SetLabelSize(0.06);
  HiggsMass3->GetXaxis()->SetTitleSize(0.07);
  HiggsMass3->GetXaxis()->SetTitleFont(42);
  HiggsMass3->GetYaxis()->SetTitle("Events");
  HiggsMass3->GetYaxis()->SetNdivisions(506);
  HiggsMass3->GetYaxis()->SetLabelFont(42);
  HiggsMass3->GetYaxis()->SetLabelOffset(0.015);
  HiggsMass3->GetYaxis()->SetLabelSize(0.06);
  HiggsMass3->GetYaxis()->SetTitleSize(0.07);
  HiggsMass3->GetYaxis()->SetTitleOffset(1.1);
  HiggsMass3->GetYaxis()->SetTitleFont(42);
  HiggsMass3->GetZaxis()->SetLabelFont(42);
  HiggsMass3->GetZaxis()->SetLabelOffset(0.015);
  HiggsMass3->GetZaxis()->SetLabelSize(0.06);
  HiggsMass3->GetZaxis()->SetTitleSize(0.07);
  HiggsMass3->GetZaxis()->SetTitleOffset(1.1);
  HiggsMass3->GetZaxis()->SetTitleFont(42);
  HiggsMass3->Draw("same");

  TH1F *HiggsMass__1 = new TH1F("HiggsMass__1","",125,0,1000);
  HiggsMass__1->SetBinContent(6,3);
  HiggsMass__1->SetBinContent(7,5);
  HiggsMass__1->SetBinContent(8,9);
  HiggsMass__1->SetBinContent(9,16);
  HiggsMass__1->SetBinContent(10,19);
  HiggsMass__1->SetBinContent(11,45);
  HiggsMass__1->SetBinContent(12,51);
  HiggsMass__1->SetBinContent(13,119);
  HiggsMass__1->SetBinContent(14,149);
  HiggsMass__1->SetBinContent(15,277);
  HiggsMass__1->SetBinContent(16,376);
  HiggsMass__1->SetBinContent(17,221);
  HiggsMass__1->SetBinContent(18,140);
  HiggsMass__1->SetBinContent(19,100);
  HiggsMass__1->SetBinContent(20,91);
  HiggsMass__1->SetBinContent(21,50);
  HiggsMass__1->SetBinContent(22,43);
  HiggsMass__1->SetBinContent(23,43);
  HiggsMass__1->SetBinContent(24,17);
  HiggsMass__1->SetBinContent(25,14);
  HiggsMass__1->SetBinContent(26,13);
  HiggsMass__1->SetBinContent(27,8);
  HiggsMass__1->SetBinContent(28,5);
  HiggsMass__1->SetBinContent(29,5);
  HiggsMass__1->SetBinContent(30,1);
  HiggsMass__1->SetBinContent(31,3);
  HiggsMass__1->SetBinContent(32,1);
  HiggsMass__1->SetBinContent(33,2);
  HiggsMass__1->SetBinContent(34,1);
  HiggsMass__1->SetBinContent(36,1);
  HiggsMass__1->SetEntries(1828);
  HiggsMass__1->SetDirectory(0);
  HiggsMass__1->SetStats(0);
  HiggsMass__1->SetLineWidth(3);
  HiggsMass__1->SetMarkerStyle(20);
  HiggsMass__1->SetMarkerSize(1.3);
  HiggsMass__1->GetXaxis()->SetTitle("M_{bb} (GeV)");
  HiggsMass__1->GetXaxis()->SetRange(1,63);
  HiggsMass__1->GetXaxis()->SetNdivisions(506);
  HiggsMass__1->GetXaxis()->SetLabelFont(42);
  HiggsMass__1->GetXaxis()->SetLabelOffset(0.015);
  HiggsMass__1->GetXaxis()->SetLabelSize(0.06);
  HiggsMass__1->GetXaxis()->SetTitleSize(0.07);
  HiggsMass__1->GetXaxis()->SetTitleFont(42);
  HiggsMass__1->GetYaxis()->SetTitle("Events");
  HiggsMass__1->GetYaxis()->SetNdivisions(506);
  HiggsMass__1->GetYaxis()->SetLabelFont(42);
  HiggsMass__1->GetYaxis()->SetLabelOffset(0.015);
  HiggsMass__1->GetYaxis()->SetLabelSize(0.06);
  HiggsMass__1->GetYaxis()->SetTitleSize(0.07);
  HiggsMass__1->GetYaxis()->SetTitleOffset(1.1);
  HiggsMass__1->GetYaxis()->SetTitleFont(42);
  HiggsMass__1->GetZaxis()->SetLabelFont(42);
  HiggsMass__1->GetZaxis()->SetLabelOffset(0.015);
  HiggsMass__1->GetZaxis()->SetLabelSize(0.06);
  HiggsMass__1->GetZaxis()->SetTitleSize(0.07);
  HiggsMass__1->GetZaxis()->SetTitleOffset(1.1);
  HiggsMass__1->GetZaxis()->SetTitleFont(42);
  HiggsMass__1->Draw("sameaxis");
  jet_clustering_plot->Modified();
  jet_clustering_plot->cd();
  jet_clustering_plot->SetSelected(jet_clustering_plot);

  HiggsMass->SetMaximum(410);
  HiggsMass->Draw();
  HiggsMass3->Draw("sames");
  HiggsMass->Draw("sames");
  HiggsMass2->Draw("sames");

  TLegend *leg = new TLegend(0.54,0.6,0.88,0.89,NULL,"brNDC");
  leg->SetBorderSize(0);
  leg->SetTextFont(62);
  leg->SetLineColor(1);
  leg->SetLineStyle(1);
  leg->SetLineWidth(3);
  leg->SetFillColor(10);
  leg->SetFillStyle(1001);
  TLegendEntry *entry=leg->AddEntry(HiggsMass,"w/o bkg, Durham","F");
  entry->SetLineColor(1);
  entry->SetLineStyle(1);
  entry->SetLineWidth(1);
  entry->SetMarkerColor(1);
  entry->SetMarkerStyle(21);
  entry->SetMarkerSize(1);
  entry=leg->AddEntry(HiggsMass3,"with bkg, k_{T}","F");
  entry->SetLineColor(1);
  entry->SetLineStyle(1);
  entry->SetLineWidth(1);
  entry->SetMarkerColor(1);
  entry->SetMarkerStyle(21);
  entry->SetMarkerSize(1);
  entry=leg->AddEntry(HiggsMass2,"with bkg, Durham","F");
  entry->SetLineColor(1);
  entry->SetLineStyle(1);
  entry->SetLineWidth(1);
  entry->SetMarkerColor(1);
  entry->SetMarkerStyle(21);
  entry->SetMarkerSize(1);
  leg->Draw("same");

  jet_clustering_plot->Print("mH_jetClustering2.eps");
}


==> Figures/pairs.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Fri Feb  8 11:29:38 2013) by ROOT version5.34/02
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",0,130,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n2->SetHighLightColor(2);
   c1_n2->Range(-47.07693,-0.6192804,229.8462,2.821166);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetLogy();
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.17);
   c1_n2->SetRightMargin(0.18);
   c1_n2->SetBottomMargin(0.18);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);

   TH2F *h2 = new TH2F("h2","energy:angle",360,0,180,300,0,300);
   h2->SetBinContent(363,4749812);
   h2->SetBinContent(364,3061483);
   h2->SetBinContent(365,1175956);
   h2->SetBinContent(366,1558883);
   h2->SetBinContent(367,1633841);
   h2->SetBinContent(368,1281158);
   h2->SetBinContent(369,953252);
   h2->SetBinContent(370,824991);
   h2->SetBinContent(371,708366);
   h2->SetBinContent(372,618215);
   h2->SetBinContent(373,471787);
   h2->SetBinContent(374,403056);
   h2->SetBinContent(375,379414);
   h2->SetBinContent(376,364589);
   h2->SetBinContent(377,342114);
   h2->SetBinContent(378,300449);
   h2->SetBinContent(379,256952);
   h2->SetBinContent(380,222778);
   h2->SetBinContent(381,191420);
   h2->SetBinContent(382,170581);
   h2->SetBinContent(383,157715);
   h2->SetBinContent(384,141168);
   h2->SetBinContent(385,133280);
   h2->SetBinContent(386,128414);
   h2->SetBinContent(387,115613);
   h2->SetBinContent(388,106942);
   h2->SetBinContent(389,93648);
   h2->SetBinContent(390,83339);
   h2->SetBinContent(391,77273);
   h2->SetBinContent(392,72516);
   h2->SetBinContent(393,70342);
   h2->SetBinContent(394,66392);
   h2->SetBinContent(395,62644);
   h2->SetBinContent(396,60309);
   h2->SetBinContent(397,58972);
   h2->SetBinContent(398,56457);
   h2->SetBinContent(399,56151);
   h2->SetBinContent(400,51300);
   h2->SetBinContent(401,49677);
   h2->SetBinContent(402,45950);
   h2->SetBinContent(403,44519);
   h2->SetBinContent(404,42062);
   h2->SetBinContent(405,40907);
   h2->SetBinContent(406,39337);
   h2->SetBinContent(407,36948);
   h2->SetBinContent(408,37876);
   h2->SetBinContent(409,35995);
   h2->SetBinContent(410,34511);
   h2->SetBinContent(411,32989);
   h2->SetBinContent(412,33177);
   h2->SetBinContent(413,32101);
   h2->SetBinContent(414,31256);
   h2->SetBinContent(415,30459);
   h2->SetBinContent(416,29899);
   h2->SetBinContent(417,29696);
   h2->SetBinContent(418,28315);
   h2->SetBinContent(419,27062);
   h2->SetBinContent(420,28311);
   h2->SetBinContent(421,26672);
   h2->SetBinContent(422,26845);
   h2->SetBinContent(423,25734);
   h2->SetBinContent(424,25177);
   h2->SetBinContent(425,25237);
   h2->SetBinContent(426,24091);
   h2->SetBinContent(427,24181);
   h2->SetBinContent(428,24173);
   h2->SetBinContent(429,23558);
   h2->SetBinContent(430,22924);
   h2->SetBinContent(431,23006);
   h2->SetBinContent(432,22435);
   h2->SetBinContent(433,21699);
   h2->SetBinContent(434,22128);
   h2->SetBinContent(435,21288);
   h2->SetBinContent(436,22127);
   h2->SetBinContent(437,20630);
   h2->SetBinContent(438,20334);
   h2->SetBinContent(439,20455);
   h2->SetBinContent(440,19899);
   h2->SetBinContent(441,19536);
   h2->SetBinContent(442,18095);
   h2->SetBinContent(443,19048);
   h2->SetBinContent(444,18748);
   h2->SetBinContent(445,17941);
   h2->SetBinContent(446,17712);
   h2->SetBinContent(447,17763);
   h2->SetBinContent(448,17131);
   h2->SetBinContent(449,16243);
   h2->SetBinContent(450,17288);
   h2->SetBinContent(451,16288);
   h2->SetBinContent(452,15714);
   h2->SetBinContent(453,15562);
   h2->SetBinContent(454,15298);
   h2->SetBinContent(455,15462);
   h2->SetBinContent(456,14633);
   h2->SetBinContent(457,14538);
   h2->SetBinContent(458,14943);
   h2->SetBinContent(459,14549);
   h2->SetBinContent(460,13882);
   h2->SetBinContent(461,14170);
   h2->SetBinContent(462,13162);
   h2->SetBinContent(463,13550);
   h2->SetBinContent(464,13546);
   h2->SetBinContent(465,13293);
   h2->SetBinContent(466,13001);
   h2->SetBinContent(467,11888);
   h2->SetBinContent(468,13764);
   h2->SetBinContent(469,12619);
   h2->SetBinContent(470,11988);
   h2->SetBinContent(471,12194);
   h2->SetBinContent(472,11885);
   h2->SetBinContent(473,10977);
   h2->SetBinContent(474,10579);
   h2->SetBinContent(475,11210);
   h2->SetBinContent(476,10862);
   h2->SetBinContent(477,10665);
   h2->SetBinContent(478,10617);
   h2->SetBinContent(479,9838);
   h2->SetBinContent(480,10150);
   h2->SetBinContent(481,10699);
   h2->SetBinContent(482,9061);
   h2->SetBinContent(483,10134);
   h2->SetBinContent(484,9815);
   h2->SetBinContent(485,9008);
   h2->SetBinContent(486,9350);
   h2->SetBinContent(487,9158);
   h2->SetBinContent(488,8923);
   h2->SetBinContent(489,8255);
   h2->SetBinContent(490,8019);
   h2->SetBinContent(491,8389);
   h2->SetBinContent(492,8342);
   h2->SetBinContent(493,8211);
   h2->SetBinContent(494,8108);
   h2->SetBinContent(495,7905);
   h2->SetBinContent(496,7365);
   h2->SetBinContent(497,7811);
   h2->SetBinContent(498,6928);
   h2->SetBinContent(499,7507);
   h2->SetBinContent(500,7040);
   h2->SetBinContent(501,6482);
   h2->SetBinContent(502,7184);
   h2->SetBinContent(503,6722);
   h2->SetBinContent(504,6894);
   h2->SetBinContent(505,5691);
   h2->SetBinContent(506,6071);
   h2->SetBinContent(507,5715);
   h2->SetBinContent(508,5872);
   h2->SetBinContent(509,5376);
   h2->SetBinContent(510,5549);
   h2->SetBinContent(511,5361);
   h2->SetBinContent(512,5053);
   h2->SetBinContent(513,5231);
   h2->SetBinContent(514,4934);
   h2->SetBinContent(515,4752);
   h2->SetBinContent(516,4399);
   h2->SetBinContent(517,4419);
   h2->SetBinContent(518,4809);
   h2->SetBinContent(519,4126);
   h2->SetBinContent(520,4245);
   h2->SetBinContent(521,4016);
   h2->SetBinContent(522,3651);
   h2->SetBinContent(523,3616);
   h2->SetBinContent(524,3769);
   h2->SetBinContent(525,3574);
   h2->SetBinContent(526,2690);
   h2->SetBinContent(527,3315);
   h2->SetBinContent(528,3334);
   h2->SetBinContent(529,3276);
   h2->SetBinContent(530,2819);
   h2->SetBinContent(531,2641);
   h2->SetBinContent(532,2757);
   h2->SetBinContent(533,2793);
   h2->SetBinContent(534,2640);
   h2->SetBinContent(535,2772);
   h2->SetBinContent(536,2487);
   h2->SetBinContent(537,2646);
   h2->SetBinContent(538,2302);
   h2->SetBinContent(539,2386);
   h2->SetBinContent(540,2265);
   h2->SetBinContent(541,2305);
   h2->SetBinContent(542,2102);
   h2->SetBinContent(543,2241);
   h2->SetBinContent(544,2258);
   h2->SetBinContent(545,2279);
   h2->SetBinContent(546,2252);
   h2->SetBinContent(547,2542);
   h2->SetBinContent(548,2561);
   h2->SetBinContent(549,2364);
   h2->SetBinContent(550,2632);
   h2->SetBinContent(551,2619);
   h2->SetBinContent(552,2719);
   h2->SetBinContent(553,3060);
   h2->SetBinContent(554,2670);
   h2->SetBinContent(555,3051);
   h2->SetBinContent(556,3332);
   h2->SetBinContent(557,2861);
   h2->SetBinContent(558,3516);
   h2->SetBinContent(559,3194);
   h2->SetBinContent(560,3722);
   h2->SetBinContent(561,3349);
   h2->SetBinContent(562,3703);
   h2->SetBinContent(563,3918);
   h2->SetBinContent(564,4127);
   h2->SetBinContent(565,3866);
   h2->SetBinContent(566,4208);
   h2->SetBinContent(567,4144);
   h2->SetBinContent(568,3972);
   h2->SetBinContent(569,4244);
   h2->SetBinContent(570,5172);
   h2->SetBinContent(571,4533);
   h2->SetBinContent(572,4709);
   h2->SetBinContent(573,5450);
   h2->SetBinContent(574,5334);
   h2->SetBinContent(575,5704);
   h2->SetBinContent(576,5646);
   h2->SetBinContent(577,5822);
   h2->SetBinContent(578,5825);
   h2->SetBinContent(579,5747);
   h2->SetBinContent(580,6577);
   h2->SetBinContent(581,6605);
   h2->SetBinContent(582,6388);
   h2->SetBinContent(583,6973);
   h2->SetBinContent(584,7008);
   h2->SetBinContent(585,7228);
   h2->SetBinContent(586,7446);
   h2->SetBinContent(587,7301);
   h2->SetBinContent(588,6753);
   h2->SetBinContent(589,7878);
   h2->SetBinContent(590,7468);
   h2->SetBinContent(591,7938);
   h2->SetBinContent(592,8505);
   h2->SetBinContent(593,8070);
   h2->SetBinContent(594,8598);
   h2->SetBinContent(595,8023);
   h2->SetBinContent(596,8370);
   h2->SetBinContent(597,8491);
   h2->SetBinContent(598,9566);
   h2->SetBinContent(599,8832);
   h2->SetBinContent(600,9274);
   h2->SetBinContent(601,10260);
   h2->SetBinContent(602,9352);
   h2->SetBinContent(603,10091);
   h2->SetBinContent(604,9950);
   h2->SetBinContent(605,9958);
   h2->SetBinContent(606,10235);
   h2->SetBinContent(607,10622);
   h2->SetBinContent(608,11399);
   h2->SetBinContent(609,10925);
   h2->SetBinContent(610,11242);
   h2->SetBinContent(611,10966);
   h2->SetBinContent(612,11352);
   h2->SetBinContent(613,12489);
   h2->SetBinContent(614,11965);
   h2->SetBinContent(615,11826);
   h2->SetBinContent(616,11883);
   h2->SetBinContent(617,11527);
   h2->SetBinContent(618,12387);
   h2->SetBinContent(619,12942);
   h2->SetBinContent(620,13202);
   h2->SetBinContent(621,13191);
   h2->SetBinContent(622,13373);
   h2->SetBinContent(623,14214);
   h2->SetBinContent(624,13916);
   h2->SetBinContent(625,13974);
   h2->SetBinContent(626,14322);
   h2->SetBinContent(627,14699);
   h2->SetBinContent(628,14672);
   h2->SetBinContent(629,14687);
   h2->SetBinContent(630,15309);
   h2->SetBinContent(631,15589);
   h2->SetBinContent(632,15898);
   h2->SetBinContent(633,15763);
   h2->SetBinContent(634,15863);
   h2->SetBinContent(635,15568);
   h2->SetBinContent(636,16337);
   h2->SetBinContent(637,16361);
   h2->SetBinContent(638,17284);
   h2->SetBinContent(639,16774);
   h2->SetBinContent(640,17040);
   h2->SetBinContent(641,17648);
   h2->SetBinContent(642,17673);
   h2->SetBinContent(643,18211);
   h2->SetBinContent(644,19026);
   h2->SetBinContent(645,19361);
   h2->SetBinContent(646,18336);
   h2->SetBinContent(647,20241);
   h2->SetBinContent(648,19997);
   h2->SetBinContent(649,19563);
   h2->SetBinContent(650,19882);
   h2->SetBinContent(651,21121);
   h2->SetBinContent(652,19842);
   h2->SetBinContent(653,22311);
   h2->SetBinContent(654,22030);
   h2->SetBinContent(655,21809);
   h2->SetBinContent(656,22703);
   h2->SetBinContent(657,23626);
   h2->SetBinContent(658,23541);
   h2->SetBinContent(659,23613);
   h2->SetBinContent(660,24751);
   h2->SetBinContent(661,24713);
   h2->SetBinContent(662,25652);
   h2->SetBinContent(663,25297);
   h2->SetBinContent(664,26826);
   h2->SetBinContent(665,25883);
   h2->SetBinContent(666,27207);
   h2->SetBinContent(667,27539);
   h2->SetBinContent(668,29182);
   h2->SetBinContent(669,28629);
   h2->SetBinContent(670,29496);
   h2->SetBinContent(671,31223);
   h2->SetBinContent(672,30573);
   h2->SetBinContent(673,31902);
   h2->SetBinContent(674,32627);
   h2->SetBinContent(675,33609);
   h2->SetBinContent(676,34756);
   h2->SetBinContent(677,36358);
   h2->SetBinContent(678,37316);
   h2->SetBinContent(679,38071);
   h2->SetBinContent(680,38779);
   h2->SetBinContent(681,42414);
   h2->SetBinContent(682,43416);
   h2->SetBinContent(683,44961);
   h2->SetBinContent(684,46355);
   h2->SetBinContent(685,50152);
   h2->SetBinContent(686,53598);
   h2->SetBinContent(687,53987);
   h2->SetBinContent(688,56751);
   h2->SetBinContent(689,58911);
   h2->SetBinContent(690,61753);
   h2->SetBinContent(691,64209);
   h2->SetBinContent(692,64935);
   h2->SetBinContent(693,69095);
   h2->SetBinContent(694,72478);
   h2->SetBinContent(695,79863);
   h2->SetBinContent(696,90792);
   h2->SetBinContent(697,99472);
   h2->SetBinContent(698,110608);
   h2->SetBinContent(699,122499);
   h2->SetBinContent(700,129838);
   h2->SetBinContent(701,140031);
   h2->SetBinContent(702,151078);
   h2->SetBinContent(703,170947);
   h2->SetBinContent(704,186757);
   h2->SetBinContent(705,219519);
   h2->SetBinContent(706,257718);
   h2->SetBinContent(707,300750);
   h2->SetBinContent(708,339018);
   h2->SetBinContent(709,359960);
   h2->SetBinContent(710,370702);
   h2->SetBinContent(711,403281);
   h2->SetBinContent(712,464233);
   h2->SetBinContent(713,603131);
   h2->SetBinContent(714,696229);
   h2->SetBinContent(715,812507);
   h2->SetBinContent(716,944447);
   h2->SetBinContent(717,1256348);
   h2->SetBinContent(718,1610767);
   h2->SetBinContent(719,1541143);
   h2->SetBinContent(720,1195883);
   h2->SetBinContent(721,3095181);
   h2->SetBinContent(722,4917255);
   h2->SetBinContent(725,4914036);
   h2->SetBinContent(726,2465143);
   h2->SetBinContent(727,1586855);
   h2->SetBinContent(728,706705);
   h2->SetBinContent(729,41098);
   h2->SetBinContent(730,20788);
   h2->SetBinContent(731,11662);
   h2->SetBinContent(732,6824);
   h2->SetBinContent(733,4505);
   h2->SetBinContent(734,2935);
   h2->SetBinContent(735,2432);
   h2->SetBinContent(736,1571);
   h2->SetBinContent(737,1447);
   h2->SetBinContent(738,1114);
   h2->SetBinContent(739,906);
   h2->SetBinContent(740,755);
   h2->SetBinContent(741,755);
   h2->SetBinContent(742,540);
   h2->SetBinContent(743,552);
   h2->SetBinContent(744,393);
   h2->SetBinContent(745,216);
   h2->SetBinContent(746,269);
   h2->SetBinContent(747,295);
   h2->SetBinContent(748,251);
   h2->SetBinContent(749,169);
   h2->SetBinContent(750,140);
   h2->SetBinContent(751,116);
   h2->SetBinContent(752,104);
   h2->SetBinContent(753,105);
   h2->SetBinContent(754,124);
   h2->SetBinContent(755,64);
   h2->SetBinContent(756,76);
   h2->SetBinContent(757,92);
   h2->SetBinContent(758,70);
   h2->SetBinContent(759,46);
   h2->SetBinContent(760,61);
   h2->SetBinContent(761,101);
   h2->SetBinContent(762,96);
   h2->SetBinContent(763,59);
   h2->SetBinContent(764,61);
   h2->SetBinContent(765,63);
   h2->SetBinContent(766,101);
   h2->SetBinContent(767,9);
   h2->SetBinContent(768,61);
   h2->SetBinContent(769,28);
   h2->SetBinContent(770,34);
   h2->SetBinContent(771,34);
   h2->SetBinContent(772,24);
   h2->SetBinContent(773,25);
   h2->SetBinContent(774,9);
   h2->SetBinContent(775,16);
   h2->SetBinContent(776,34);
   h2->SetBinContent(777,22);
   h2->SetBinContent(778,9);
   h2->SetBinContent(779,59);
   h2->SetBinContent(780,16);
   h2->SetBinContent(781,27);
   h2->SetBinContent(783,13);
   h2->SetBinContent(784,8);
   h2->SetBinContent(785,27);
   h2->SetBinContent(789,34);
   h2->SetBinContent(790,22);
   h2->SetBinContent(791,21);
   h2->SetBinContent(794,19);
   h2->SetBinContent(796,18);
   h2->SetBinContent(798,17);
   h2->SetBinContent(799,32);
   h2->SetBinContent(800,11);
   h2->SetBinContent(801,22);
   h2->SetBinContent(804,8);
   h2->SetBinContent(808,24);
   h2->SetBinContent(810,7);
   h2->SetBinContent(811,10);
   h2->SetBinContent(815,15);
   h2->SetBinContent(816,12);
   h2->SetBinContent(817,32);
   h2->SetBinContent(818,7);
   h2->SetBinContent(819,15);
   h2->SetBinContent(823,18);
   h2->SetBinContent(824,15);
   h2->SetBinContent(835,10);
   h2->SetBinContent(837,13);
   h2->SetBinContent(840,17);
   h2->SetBinContent(859,7);
   h2->SetBinContent(935,34);
   h2->SetBinContent(944,15);
   h2->SetBinContent(948,11);
   h2->SetBinContent(952,10);
   h2->SetBinContent(959,12);
   h2->SetBinContent(960,10);
   h2->SetBinContent(961,15);
   h2->SetBinContent(974,17);
   h2->SetBinContent(976,19);
   h2->SetBinContent(980,13);
   h2->SetBinContent(983,9);
   h2->SetBinContent(984,12);
   h2->SetBinContent(990,14);
   h2->SetBinContent(999,14);
   h2->SetBinContent(1000,19);
   h2->SetBinContent(1001,31);
   h2->SetBinContent(1006,17);
   h2->SetBinContent(1007,17);
   h2->SetBinContent(1008,6);
   h2->SetBinContent(1009,24);
   h2->SetBinContent(1010,12);
   h2->SetBinContent(1012,20);
   h2->SetBinContent(1014,25);
   h2->SetBinContent(1015,13);
   h2->SetBinContent(1017,22);
   h2->SetBinContent(1018,9);
   h2->SetBinContent(1019,13);
   h2->SetBinContent(1021,12);
   h2->SetBinContent(1022,12);
   h2->SetBinContent(1023,38);
   h2->SetBinContent(1024,22);
   h2->SetBinContent(1026,39);
   h2->SetBinContent(1027,25);
   h2->SetBinContent(1028,29);
   h2->SetBinContent(1029,35);
   h2->SetBinContent(1030,29);
   h2->SetBinContent(1031,14);
   h2->SetBinContent(1032,21);
   h2->SetBinContent(1033,15);
   h2->SetBinContent(1035,37);
   h2->SetBinContent(1036,66);
   h2->SetBinContent(1037,38);
   h2->SetBinContent(1038,39);
   h2->SetBinContent(1039,42);
   h2->SetBinContent(1040,44);
   h2->SetBinContent(1041,74);
   h2->SetBinContent(1042,63);
   h2->SetBinContent(1043,29);
   h2->SetBinContent(1044,66);
   h2->SetBinContent(1045,22);
   h2->SetBinContent(1046,93);
   h2->SetBinContent(1047,82);
   h2->SetBinContent(1048,88);
   h2->SetBinContent(1049,61);
   h2->SetBinContent(1050,99);
   h2->SetBinContent(1051,89);
   h2->SetBinContent(1052,129);
   h2->SetBinContent(1053,118);
   h2->SetBinContent(1054,83);
   h2->SetBinContent(1055,80);
   h2->SetBinContent(1056,78);
   h2->SetBinContent(1057,217);
   h2->SetBinContent(1058,187);
   h2->SetBinContent(1059,204);
   h2->SetBinContent(1060,196);
   h2->SetBinContent(1061,217);
   h2->SetBinContent(1062,221);
   h2->SetBinContent(1063,293);
   h2->SetBinContent(1064,389);
   h2->SetBinContent(1065,422);
   h2->SetBinContent(1066,422);
   h2->SetBinContent(1067,544);
   h2->SetBinContent(1068,608);
   h2->SetBinContent(1069,909);
   h2->SetBinContent(1070,843);
   h2->SetBinContent(1071,1113);
   h2->SetBinContent(1072,1510);
   h2->SetBinContent(1073,1835);
   h2->SetBinContent(1074,2011);
   h2->SetBinContent(1075,3559);
   h2->SetBinContent(1076,4502);
   h2->SetBinContent(1077,7133);
   h2->SetBinContent(1078,11487);
   h2->SetBinContent(1079,21112);
   h2->SetBinContent(1080,41876);
   h2->SetBinContent(1081,710897);
   h2->SetBinContent(1082,1579335);
   h2->SetBinContent(1083,2514465);
   h2->SetBinContent(1084,4854412);
   h2->SetBinContent(1087,1.677722e+07);
   h2->SetBinContent(1088,3879629);
   h2->SetBinContent(1089,1003334);
   h2->SetBinContent(1090,3439);
   h2->SetBinContent(1091,6955);
   h2->SetBinContent(1092,3578);
   h2->SetBinContent(1093,1973);
   h2->SetBinContent(1094,1097);
   h2->SetBinContent(1095,833);
   h2->SetBinContent(1096,738);
   h2->SetBinContent(1097,445);
   h2->SetBinContent(1098,447);
   h2->SetBinContent(1099,403);
   h2->SetBinContent(1100,250);
   h2->SetBinContent(1101,226);
   h2->SetBinContent(1102,91);
   h2->SetBinContent(1103,77);
   h2->SetBinContent(1104,35);
   h2->SetBinContent(1105,98);
   h2->SetBinContent(1106,139);
   h2->SetBinContent(1107,95);
   h2->SetBinContent(1108,41);
   h2->SetBinContent(1109,67);
   h2->SetBinContent(1110,20);
   h2->SetBinContent(1111,15);
   h2->SetBinContent(1112,7);
   h2->SetBinContent(1113,75);
   h2->SetBinContent(1114,11);
   h2->SetBinContent(1115,13);
   h2->SetBinContent(1116,65);
   h2->SetBinContent(1117,33);
   h2->SetBinContent(1118,32);
   h2->SetBinContent(1119,8);
   h2->SetBinContent(1120,10);
   h2->SetBinContent(1121,10);
   h2->SetBinContent(1122,60);
   h2->SetBinContent(1124,15);
   h2->SetBinContent(1125,15);
   h2->SetBinContent(1126,14);
   h2->SetBinContent(1127,11);
   h2->SetBinContent(1128,6);
   h2->SetBinContent(1129,26);
   h2->SetBinContent(1130,29);
   h2->SetBinContent(1135,16);
   h2->SetBinContent(1137,9);
   h2->SetBinContent(1138,23);
   h2->SetBinContent(1139,25);
   h2->SetBinContent(1140,23);
   h2->SetBinContent(1141,11);
   h2->SetBinContent(1144,12);
   h2->SetBinContent(1159,16);
   h2->SetBinContent(1166,10);
   h2->SetBinContent(1173,13);
   h2->SetBinContent(1190,14);
   h2->SetBinContent(1192,9);
   h2->SetBinContent(1205,16);
   h2->SetBinContent(1329,9);
   h2->SetBinContent(1332,12);
   h2->SetBinContent(1356,8);
   h2->SetBinContent(1368,8);
   h2->SetBinContent(1377,10);
   h2->SetBinContent(1381,39);
   h2->SetBinContent(1387,11);
   h2->SetBinContent(1390,10);
   h2->SetBinContent(1392,13);
   h2->SetBinContent(1393,14);
   h2->SetBinContent(1396,22);
   h2->SetBinContent(1397,20);
   h2->SetBinContent(1399,17);
   h2->SetBinContent(1400,13);
   h2->SetBinContent(1402,16);
   h2->SetBinContent(1403,12);
   h2->SetBinContent(1404,5);
   h2->SetBinContent(1406,7);
   h2->SetBinContent(1407,9);
   h2->SetBinContent(1408,38);
   h2->SetBinContent(1409,6);
   h2->SetBinContent(1410,14);
   h2->SetBinContent(1412,45);
   h2->SetBinContent(1413,12);
   h2->SetBinContent(1414,14);
   h2->SetBinContent(1415,14);
   h2->SetBinContent(1416,53);
   h2->SetBinContent(1418,16);
   h2->SetBinContent(1419,12);
   h2->SetBinContent(1420,12);
   h2->SetBinContent(1421,27);
   h2->SetBinContent(1422,77);
   h2->SetBinContent(1423,79);
   h2->SetBinContent(1424,22);
   h2->SetBinContent(1425,70);
   h2->SetBinContent(1426,62);
   h2->SetBinContent(1427,89);
   h2->SetBinContent(1428,29);
   h2->SetBinContent(1429,127);
   h2->SetBinContent(1430,174);
   h2->SetBinContent(1431,59);
   h2->SetBinContent(1432,177);
   h2->SetBinContent(1433,165);
   h2->SetBinContent(1434,283);
   h2->SetBinContent(1435,360);
   h2->SetBinContent(1436,531);
   h2->SetBinContent(1437,700);
   h2->SetBinContent(1438,959);
   h2->SetBinContent(1439,1071);
   h2->SetBinContent(1440,2195);
   h2->SetBinContent(1441,3628);
   h2->SetBinContent(1442,6985);
   h2->SetBinContent(1443,3998);
   h2->SetBinContent(1444,1000629);
   h2->SetBinContent(1445,3959943);
   h2->SetBinContent(1446,1.677722e+07);
   h2->SetBinContent(1449,1.151019e+07);
   h2->SetBinContent(1450,6714581);
   h2->SetBinContent(1451,473397);
   h2->SetBinContent(1452,545);
   h2->SetBinContent(1453,2669);
   h2->SetBinContent(1454,1192);
   h2->SetBinContent(1455,805);
   h2->SetBinContent(1456,492);
   h2->SetBinContent(1457,320);
   h2->SetBinContent(1458,188);
   h2->SetBinContent(1459,148);
   h2->SetBinContent(1460,121);
   h2->SetBinContent(1461,90);
   h2->SetBinContent(1462,101);
   h2->SetBinContent(1463,77);
   h2->SetBinContent(1464,37);
   h2->SetBinContent(1465,127);
   h2->SetBinContent(1466,88);
   h2->SetBinContent(1467,46);
   h2->SetBinContent(1468,8);
   h2->SetBinContent(1469,9);
   h2->SetBinContent(1470,14);
   h2->SetBinContent(1471,32);
   h2->SetBinContent(1472,27);
   h2->SetBinContent(1473,7);
   h2->SetBinContent(1474,8);
   h2->SetBinContent(1477,14);
   h2->SetBinContent(1483,12);
   h2->SetBinContent(1484,11);
   h2->SetBinContent(1487,23);
   h2->SetBinContent(1489,15);
   h2->SetBinContent(1492,16);
   h2->SetBinContent(1495,13);
   h2->SetBinContent(1500,13);
   h2->SetBinContent(1501,15);
   h2->SetBinContent(1510,14);
   h2->SetBinContent(1530,31);
   h2->SetBinContent(1539,10);
   h2->SetBinContent(1548,14);
   h2->SetBinContent(1691,12);
   h2->SetBinContent(1727,9);
   h2->SetBinContent(1760,5);
   h2->SetBinContent(1766,22);
   h2->SetBinContent(1770,12);
   h2->SetBinContent(1771,13);
   h2->SetBinContent(1773,23);
   h2->SetBinContent(1778,55);
   h2->SetBinContent(1779,23);
   h2->SetBinContent(1780,9);
   h2->SetBinContent(1781,17);
   h2->SetBinContent(1783,27);
   h2->SetBinContent(1785,29);
   h2->SetBinContent(1786,47);
   h2->SetBinContent(1787,32);
   h2->SetBinContent(1788,16);
   h2->SetBinContent(1789,18);
   h2->SetBinContent(1790,21);
   h2->SetBinContent(1791,48);
   h2->SetBinContent(1792,48);
   h2->SetBinContent(1793,22);
   h2->SetBinContent(1794,31);
   h2->SetBinContent(1795,95);
   h2->SetBinContent(1796,170);
   h2->SetBinContent(1797,250);
   h2->SetBinContent(1798,229);
   h2->SetBinContent(1799,176);
   h2->SetBinContent(1800,317);
   h2->SetBinContent(1801,427);
   h2->SetBinContent(1802,604);
   h2->SetBinContent(1803,1266);
   h2->SetBinContent(1804,2516);
   h2->SetBinContent(1805,603);
   h2->SetBinContent(1806,476221);
   h2->SetBinContent(1807,6800871);
   h2->SetBinContent(1808,1.149251e+07);
   h2->SetBinContent(1811,2648680);
   h2->SetBinContent(1812,5011062);
   h2->SetBinContent(1813,144254);
   h2->SetBinContent(1814,374);
   h2->SetBinContent(1815,1191);
   h2->SetBinContent(1816,680);
   h2->SetBinContent(1817,499);
   h2->SetBinContent(1818,334);
   h2->SetBinContent(1819,92);
   h2->SetBinContent(1820,138);
   h2->SetBinContent(1821,111);
   h2->SetBinContent(1822,101);
   h2->SetBinContent(1823,81);
   h2->SetBinContent(1824,29);
   h2->SetBinContent(1825,50);
   h2->SetBinContent(1827,15);
   h2->SetBinContent(1828,20);
   h2->SetBinContent(1829,26);
   h2->SetBinContent(1830,41);
   h2->SetBinContent(1831,38);
   h2->SetBinContent(1832,19);
   h2->SetBinContent(1833,28);
   h2->SetBinContent(1837,8);
   h2->SetBinContent(1838,15);
   h2->SetBinContent(1839,30);
   h2->SetBinContent(1840,20);
   h2->SetBinContent(1847,15);
   h2->SetBinContent(1871,10);
   h2->SetBinContent(1892,18);
   h2->SetBinContent(1909,9);
   h2->SetBinContent(2081,10);
   h2->SetBinContent(2109,7);
   h2->SetBinContent(2125,10);
   h2->SetBinContent(2138,8);
   h2->SetBinContent(2140,23);
   h2->SetBinContent(2142,11);
   h2->SetBinContent(2144,21);
   h2->SetBinContent(2145,7);
   h2->SetBinContent(2147,9);
   h2->SetBinContent(2148,8);
   h2->SetBinContent(2149,31);
   h2->SetBinContent(2150,7);
   h2->SetBinContent(2151,19);
   h2->SetBinContent(2152,18);
   h2->SetBinContent(2153,13);
   h2->SetBinContent(2154,9);
   h2->SetBinContent(2155,80);
   h2->SetBinContent(2156,47);
   h2->SetBinContent(2157,16);
   h2->SetBinContent(2158,64);
   h2->SetBinContent(2159,51);
   h2->SetBinContent(2160,69);
   h2->SetBinContent(2161,178);
   h2->SetBinContent(2162,95);
   h2->SetBinContent(2163,364);
   h2->SetBinContent(2164,390);
   h2->SetBinContent(2165,642);
   h2->SetBinContent(2166,1433);
   h2->SetBinContent(2167,501);
   h2->SetBinContent(2168,138653);
   h2->SetBinContent(2169,4977096);
   h2->SetBinContent(2170,2511284);
   h2->SetBinContent(2173,2511660);
   h2->SetBinContent(2174,3925924);
   h2->SetBinContent(2175,4658);
   h2->SetBinContent(2176,309);
   h2->SetBinContent(2177,592);
   h2->SetBinContent(2178,362);
   h2->SetBinContent(2179,150);
   h2->SetBinContent(2180,130);
   h2->SetBinContent(2181,78);
   h2->SetBinContent(2182,116);
   h2->SetBinContent(2183,57);
   h2->SetBinContent(2184,19);
   h2->SetBinContent(2185,6);
   h2->SetBinContent(2186,14);
   h2->SetBinContent(2187,8);
   h2->SetBinContent(2188,24);
   h2->SetBinContent(2189,12);
   h2->SetBinContent(2190,29);
   h2->SetBinContent(2191,13);
   h2->SetBinContent(2201,16);
   h2->SetBinContent(2221,13);
   h2->SetBinContent(2222,9);
   h2->SetBinContent(2246,10);
   h2->SetBinContent(2451,9);
   h2->SetBinContent(2486,8);
   h2->SetBinContent(2492,16);
   h2->SetBinContent(2497,4);
   h2->SetBinContent(2504,10);
   h2->SetBinContent(2508,10);
   h2->SetBinContent(2509,6);
   h2->SetBinContent(2512,7);
   h2->SetBinContent(2513,20);
   h2->SetBinContent(2514,23);
   h2->SetBinContent(2515,10);
   h2->SetBinContent(2519,33);
   h2->SetBinContent(2520,49);
   h2->SetBinContent(2521,39);
   h2->SetBinContent(2522,29);
   h2->SetBinContent(2523,151);
   h2->SetBinContent(2524,113);
   h2->SetBinContent(2525,108);
   h2->SetBinContent(2526,253);
   h2->SetBinContent(2527,330);
   h2->SetBinContent(2528,627);
   h2->SetBinContent(2529,287);
   h2->SetBinContent(2530,4852);
   h2->SetBinContent(2531,3850317);
   h2->SetBinContent(2532,2423241);
   h2->SetBinContent(2535,2518591);
   h2->SetBinContent(2536,3562073);
   h2->SetBinContent(2537,311);
   h2->SetBinContent(2538,182);
   h2->SetBinContent(2539,301);
   h2->SetBinContent(2540,236);
   h2->SetBinContent(2541,109);
   h2->SetBinContent(2542,41);
   h2->SetBinContent(2543,27);
   h2->SetBinContent(2544,78);
   h2->SetBinContent(2545,34);
   h2->SetBinContent(2546,42);
   h2->SetBinContent(2547,59);
   h2->SetBinContent(2548,9);
   h2->SetBinContent(2549,47);
   h2->SetBinContent(2554,14);
   h2->SetBinContent(2555,15);
   h2->SetBinContent(2557,10);
   h2->SetBinContent(2561,10);
   h2->SetBinContent(2566,15);
   h2->SetBinContent(2575,7);
   h2->SetBinContent(2835,11);
   h2->SetBinContent(2850,14);
   h2->SetBinContent(2857,10);
   h2->SetBinContent(2872,10);
   h2->SetBinContent(2874,13);
   h2->SetBinContent(2879,15);
   h2->SetBinContent(2882,6);
   h2->SetBinContent(2883,23);
   h2->SetBinContent(2884,26);
   h2->SetBinContent(2885,23);
   h2->SetBinContent(2886,93);
   h2->SetBinContent(2887,37);
   h2->SetBinContent(2888,75);
   h2->SetBinContent(2889,181);
   h2->SetBinContent(2890,471);
   h2->SetBinContent(2891,199);
   h2->SetBinContent(2892,259);
   h2->SetBinContent(2893,3457977);
   h2->SetBinContent(2894,2430905);
   h2->SetBinContent(2897,2557818);
   h2->SetBinContent(2898,3308259);
   h2->SetBinContent(2899,163);
   h2->SetBinContent(2900,59);
   h2->SetBinContent(2901,219);
   h2->SetBinContent(2902,102);
   h2->SetBinContent(2903,80);
   h2->SetBinContent(2904,53);
   h2->SetBinContent(2905,52);
   h2->SetBinContent(2906,12);
   h2->SetBinContent(2907,15);
   h2->SetBinContent(2908,15);
   h2->SetBinContent(2909,32);
   h2->SetBinContent(2910,13);
   h2->SetBinContent(2912,14);
   h2->SetBinContent(2913,25);
   h2->SetBinContent(2916,14);
   h2->SetBinContent(2917,13);
   h2->SetBinContent(2919,9);
   h2->SetBinContent(2921,19);
   h2->SetBinContent(3232,15);
   h2->SetBinContent(3234,16);
   h2->SetBinContent(3240,11);
   h2->SetBinContent(3241,16);
   h2->SetBinContent(3245,45);
   h2->SetBinContent(3246,19);
   h2->SetBinContent(3247,38);
   h2->SetBinContent(3248,80);
   h2->SetBinContent(3249,88);
   h2->SetBinContent(3250,78);
   h2->SetBinContent(3251,153);
   h2->SetBinContent(3252,147);
   h2->SetBinContent(3253,111);
   h2->SetBinContent(3254,128);
   h2->SetBinContent(3255,3239624);
   h2->SetBinContent(3256,2494771);
   h2->SetBinContent(3259,2571130);
   h2->SetBinContent(3260,3106782);
   h2->SetBinContent(3261,133);
   h2->SetBinContent(3262,61);
   h2->SetBinContent(3263,154);
   h2->SetBinContent(3264,48);
   h2->SetBinContent(3265,32);
   h2->SetBinContent(3266,18);
   h2->SetBinContent(3267,14);
   h2->SetBinContent(3269,11);
   h2->SetBinContent(3272,6);
   h2->SetBinContent(3275,15);
   h2->SetBinContent(3309,5);
   h2->SetBinContent(3513,12);
   h2->SetBinContent(3601,19);
   h2->SetBinContent(3605,9);
   h2->SetBinContent(3606,14);
   h2->SetBinContent(3607,7);
   h2->SetBinContent(3608,25);
   h2->SetBinContent(3609,50);
   h2->SetBinContent(3610,25);
   h2->SetBinContent(3611,30);
   h2->SetBinContent(3612,76);
   h2->SetBinContent(3613,76);
   h2->SetBinContent(3614,165);
   h2->SetBinContent(3615,91);
   h2->SetBinContent(3616,77);
   h2->SetBinContent(3617,3050667);
   h2->SetBinContent(3618,2522919);
   h2->SetBinContent(3621,2538245);
   h2->SetBinContent(3622,2911692);
   h2->SetBinContent(3623,74);
   h2->SetBinContent(3624,46);
   h2->SetBinContent(3625,187);
   h2->SetBinContent(3626,60);
   h2->SetBinContent(3627,60);
   h2->SetBinContent(3628,17);
   h2->SetBinContent(3629,9);
   h2->SetBinContent(3630,22);
   h2->SetBinContent(3639,16);
   h2->SetBinContent(3642,10);
   h2->SetBinContent(3652,15);
   h2->SetBinContent(3939,11);
   h2->SetBinContent(3944,12);
   h2->SetBinContent(3956,10);
   h2->SetBinContent(3965,5);
   h2->SetBinContent(3970,16);
   h2->SetBinContent(3971,16);
   h2->SetBinContent(3973,48);
   h2->SetBinContent(3974,68);
   h2->SetBinContent(3975,72);
   h2->SetBinContent(3976,103);
   h2->SetBinContent(3977,53);
   h2->SetBinContent(3978,89);
   h2->SetBinContent(3979,2915313);
   h2->SetBinContent(3980,2489408);
   h2->SetBinContent(3983,2458542);
   h2->SetBinContent(3984,2709700);
   h2->SetBinContent(3985,33);
   h2->SetBinContent(3986,11);
   h2->SetBinContent(3987,133);
   h2->SetBinContent(3988,61);
   h2->SetBinContent(3989,24);
   h2->SetBinContent(3990,10);
   h2->SetBinContent(3995,9);
   h2->SetBinContent(3998,25);
   h2->SetBinContent(4308,12);
   h2->SetBinContent(4311,12);
   h2->SetBinContent(4327,12);
   h2->SetBinContent(4329,13);
   h2->SetBinContent(4331,17);
   h2->SetBinContent(4332,9);
   h2->SetBinContent(4335,8);
   h2->SetBinContent(4336,34);
   h2->SetBinContent(4337,17);
   h2->SetBinContent(4338,61);
   h2->SetBinContent(4339,22);
   h2->SetBinContent(4340,69);
   h2->SetBinContent(4341,2727338);
   h2->SetBinContent(4342,2402079);
   h2->SetBinContent(4345,2294773);
   h2->SetBinContent(4346,2466899);
   h2->SetBinContent(4347,31);
   h2->SetBinContent(4348,20);
   h2->SetBinContent(4349,16);
   h2->SetBinContent(4350,58);
   h2->SetBinContent(4351,29);
   h2->SetBinContent(4352,35);
   h2->SetBinContent(4353,18);
   h2->SetBinContent(4354,24);
   h2->SetBinContent(4356,19);
   h2->SetBinContent(4692,10);
   h2->SetBinContent(4694,7);
   h2->SetBinContent(4695,28);
   h2->SetBinContent(4697,13);
   h2->SetBinContent(4698,22);
   h2->SetBinContent(4699,13);
   h2->SetBinContent(4700,122);
   h2->SetBinContent(4701,37);
   h2->SetBinContent(4702,55);
   h2->SetBinContent(4703,2493271);
   h2->SetBinContent(4704,2279809);
   h2->SetBinContent(4707,2095519);
   h2->SetBinContent(4708,2172966);
   h2->SetBinContent(4709,64);
   h2->SetBinContent(4710,46);
   h2->SetBinContent(4711,52);
   h2->SetBinContent(4712,31);
   h2->SetBinContent(4713,8);
   h2->SetBinContent(4716,9);
   h2->SetBinContent(5058,30);
   h2->SetBinContent(5060,8);
   h2->SetBinContent(5061,19);
   h2->SetBinContent(5062,89);
   h2->SetBinContent(5063,32);
   h2->SetBinContent(5064,17);
   h2->SetBinContent(5065,2216623);
   h2->SetBinContent(5066,2080052);
   h2->SetBinContent(5069,1831614);
   h2->SetBinContent(5070,1858344);
   h2->SetBinContent(5071,45);
   h2->SetBinContent(5072,73);
   h2->SetBinContent(5073,27);
   h2->SetBinContent(5074,31);
   h2->SetBinContent(5077,20);
   h2->SetBinContent(5408,10);
   h2->SetBinContent(5415,16);
   h2->SetBinContent(5418,11);
   h2->SetBinContent(5419,6);
   h2->SetBinContent(5421,27);
   h2->SetBinContent(5422,12);
   h2->SetBinContent(5423,20);
   h2->SetBinContent(5424,48);
   h2->SetBinContent(5425,26);
   h2->SetBinContent(5426,67);
   h2->SetBinContent(5427,1890785);
   h2->SetBinContent(5428,1832078);
   h2->SetBinContent(5431,1558196);
   h2->SetBinContent(5432,1515567);
   h2->SetBinContent(5433,50);
   h2->SetBinContent(5434,34);
   h2->SetBinContent(5435,10);
   h2->SetBinContent(5437,11);
   h2->SetBinContent(5783,7);
   h2->SetBinContent(5784,28);
   h2->SetBinContent(5786,135);
   h2->SetBinContent(5787,29);
   h2->SetBinContent(5788,10);
   h2->SetBinContent(5789,1549406);
   h2->SetBinContent(5790,1573864);
   h2->SetBinContent(5793,1303331);
   h2->SetBinContent(5794,1186533);
   h2->SetBinContent(5795,35);
   h2->SetBinContent(5796,21);
   h2->SetBinContent(5797,10);
   h2->SetBinContent(5799,19);
   h2->SetBinContent(5800,26);
   h2->SetBinContent(5843,12);
   h2->SetBinContent(6139,36);
   h2->SetBinContent(6146,22);
   h2->SetBinContent(6148,15);
   h2->SetBinContent(6150,50);
   h2->SetBinContent(6151,1230886);
   h2->SetBinContent(6152,1310924);
   h2->SetBinContent(6155,1072928);
   h2->SetBinContent(6156,908239);
   h2->SetBinContent(6157,26);
   h2->SetBinContent(6159,11);
   h2->SetBinContent(6160,14);
   h2->SetBinContent(6161,31);
   h2->SetBinContent(6162,15);
   h2->SetBinContent(6164,10);
   h2->SetBinContent(6499,15);
   h2->SetBinContent(6505,25);
   h2->SetBinContent(6507,16);
   h2->SetBinContent(6508,9);
   h2->SetBinContent(6509,4);
   h2->SetBinContent(6510,28);
   h2->SetBinContent(6511,27);
   h2->SetBinContent(6512,15);
   h2->SetBinContent(6513,944632);
   h2->SetBinContent(6514,1072893);
   h2->SetBinContent(6517,910968);
   h2->SetBinContent(6518,740543);
   h2->SetBinContent(6519,15);
   h2->SetBinContent(6520,23);
   h2->SetBinContent(6525,19);
   h2->SetBinContent(6526,12);
   h2->SetBinContent(6852,9);
   h2->SetBinContent(6862,12);
   h2->SetBinContent(6865,23);
   h2->SetBinContent(6867,30);
   h2->SetBinContent(6868,7);
   h2->SetBinContent(6871,35);
   h2->SetBinContent(6872,33);
   h2->SetBinContent(6873,37);
   h2->SetBinContent(6874,48);
   h2->SetBinContent(6875,759896);
   h2->SetBinContent(6876,902556);
   h2->SetBinContent(6879,754286);
   h2->SetBinContent(6880,606038);
   h2->SetBinContent(6881,32);
   h2->SetBinContent(6883,16);
   h2->SetBinContent(6884,23);
   h2->SetBinContent(6885,13);
   h2->SetBinContent(7227,12);
   h2->SetBinContent(7233,7);
   h2->SetBinContent(7236,5);
   h2->SetBinContent(7237,614620);
   h2->SetBinContent(7238,757247);
   h2->SetBinContent(7241,613117);
   h2->SetBinContent(7242,475363);
   h2->SetBinContent(7243,23);
   h2->SetBinContent(7244,11);
   h2->SetBinContent(7245,12);
   h2->SetBinContent(7596,15);
   h2->SetBinContent(7597,17);
   h2->SetBinContent(7598,29);
   h2->SetBinContent(7599,484523);
   h2->SetBinContent(7600,614138);
   h2->SetBinContent(7603,479197);
   h2->SetBinContent(7604,355911);
   h2->SetBinContent(7605,28);
   h2->SetBinContent(7606,11);
   h2->SetBinContent(7607,42);
   h2->SetBinContent(7610,7);
   h2->SetBinContent(7611,13);
   h2->SetBinContent(7954,7);
   h2->SetBinContent(7958,16);
   h2->SetBinContent(7959,25);
   h2->SetBinContent(7960,34);
   h2->SetBinContent(7961,356148);
   h2->SetBinContent(7962,480776);
   h2->SetBinContent(7965,344547);
   h2->SetBinContent(7966,245942);
   h2->SetBinContent(7967,11);
   h2->SetBinContent(7972,17);
   h2->SetBinContent(8320,9);
   h2->SetBinContent(8321,16);
   h2->SetBinContent(8322,15);
   h2->SetBinContent(8323,245734);
   h2->SetBinContent(8324,356671);
   h2->SetBinContent(8327,237895);
   h2->SetBinContent(8328,154857);
   h2->SetBinContent(8329,14);
   h2->SetBinContent(8331,17);
   h2->SetBinContent(8335,7);
   h2->SetBinContent(8341,19);
   h2->SetBinContent(8343,8);
   h2->SetBinContent(8684,19);
   h2->SetBinContent(8685,152960);
   h2->SetBinContent(8686,242324);
   h2->SetBinContent(8689,149015);
   h2->SetBinContent(8690,87607);
   h2->SetBinContent(8693,18);
   h2->SetBinContent(8697,18);
   h2->SetBinContent(8702,6);
   h2->SetBinContent(9040,21);
   h2->SetBinContent(9044,32);
   h2->SetBinContent(9045,8);
   h2->SetBinContent(9047,84382);
   h2->SetBinContent(9048,153618);
   h2->SetBinContent(9051,80069);
   h2->SetBinContent(9052,39622);
   h2->SetBinContent(9406,11);
   h2->SetBinContent(9407,9);
   h2->SetBinContent(9409,37927);
   h2->SetBinContent(9410,78797);
   h2->SetBinContent(9413,31316);
   h2->SetBinContent(9414,11594);
   h2->SetBinContent(9419,18);
   h2->SetBinContent(9767,9);
   h2->SetBinContent(9770,27);
   h2->SetBinContent(9771,11702);
   h2->SetBinContent(9772,31843);
   h2->SetBinContent(9775,7551);
   h2->SetBinContent(9776,2298);
   h2->SetBinContent(9778,11);
   h2->SetBinContent(10119,5);
   h2->SetBinContent(10130,18);
   h2->SetBinContent(10133,2325);
   h2->SetBinContent(10134,7952);
   h2->SetBinContent(10137,1869);
   h2->SetBinContent(10138,845);
   h2->SetBinContent(10139,10);
   h2->SetBinContent(10491,7);
   h2->SetBinContent(10495,653);
   h2->SetBinContent(10496,2092);
   h2->SetBinContent(10499,1105);
   h2->SetBinContent(10500,332);
   h2->SetBinContent(10502,13);
   h2->SetBinContent(10505,17);
   h2->SetBinContent(10854,28);
   h2->SetBinContent(10855,16);
   h2->SetBinContent(10856,15);
   h2->SetBinContent(10857,467);
   h2->SetBinContent(10858,1102);
   h2->SetBinContent(10861,800);
   h2->SetBinContent(10862,327);
   h2->SetBinContent(10864,10);
   h2->SetBinContent(10865,12);
   h2->SetBinContent(11215,11);
   h2->SetBinContent(11216,17);
   h2->SetBinContent(11217,11);
   h2->SetBinContent(11218,26);
   h2->SetBinContent(11219,283);
   h2->SetBinContent(11220,740);
   h2->SetBinContent(11223,683);
   h2->SetBinContent(11224,126);
   h2->SetBinContent(11578,6);
   h2->SetBinContent(11580,16);
   h2->SetBinContent(11581,201);
   h2->SetBinContent(11582,604);
   h2->SetBinContent(11585,573);
   h2->SetBinContent(11586,160);
   h2->SetBinContent(11587,21);
   h2->SetBinContent(11606,13);
   h2->SetBinContent(11943,139);
   h2->SetBinContent(11944,514);
   h2->SetBinContent(11947,545);
   h2->SetBinContent(11948,225);
   h2->SetBinContent(11953,9);
   h2->SetBinContent(12305,157);
   h2->SetBinContent(12306,534);
   h2->SetBinContent(12309,520);
   h2->SetBinContent(12310,127);
   h2->SetBinContent(12667,113);
   h2->SetBinContent(12668,472);
   h2->SetBinContent(12671,534);
   h2->SetBinContent(12672,91);
   h2->SetBinContent(12673,14);
   h2->SetBinContent(12674,8);
   h2->SetBinContent(12682,8);
   h2->SetBinContent(13022,10);
   h2->SetBinContent(13029,141);
   h2->SetBinContent(13030,562);
   h2->SetBinContent(13033,216);
   h2->SetBinContent(13034,85);
   h2->SetBinContent(13037,10);
   h2->SetBinContent(13383,7);
   h2->SetBinContent(13389,9);
   h2->SetBinContent(13391,96);
   h2->SetBinContent(13392,435);
   h2->SetBinContent(13395,382);
   h2->SetBinContent(13396,102);
   h2->SetBinContent(13404,19);
   h2->SetBinContent(13751,10);
   h2->SetBinContent(13753,75);
   h2->SetBinContent(13754,398);
   h2->SetBinContent(13757,513);
   h2->SetBinContent(13758,140);
   h2->SetBinContent(14115,54);
   h2->SetBinContent(14116,435);
   h2->SetBinContent(14119,546);
   h2->SetBinContent(14120,116);
   h2->SetBinContent(14121,12);
   h2->SetBinContent(14137,13);
   h2->SetBinContent(14474,16);
   h2->SetBinContent(14477,87);
   h2->SetBinContent(14478,481);
   h2->SetBinContent(14481,487);
   h2->SetBinContent(14482,43);
   h2->SetBinContent(14483,14);
   h2->SetBinContent(14484,13);
   h2->SetBinContent(14489,18);
   h2->SetBinContent(14839,58);
   h2->SetBinContent(14840,503);
   h2->SetBinContent(14843,526);
   h2->SetBinContent(14844,11);
   h2->SetBinContent(14845,33);
   h2->SetBinContent(14846,9);
   h2->SetBinContent(15192,12);
   h2->SetBinContent(15199,10);
   h2->SetBinContent(15201,86);
   h2->SetBinContent(15202,384);
   h2->SetBinContent(15205,308);
   h2->SetBinContent(15206,92);
   h2->SetBinContent(15212,18);
   h2->SetBinContent(15563,76);
   h2->SetBinContent(15564,337);
   h2->SetBinContent(15567,437);
   h2->SetBinContent(15568,48);
   h2->SetBinContent(15572,11);
   h2->SetBinContent(15925,74);
   h2->SetBinContent(15926,579);
   h2->SetBinContent(15929,374);
   h2->SetBinContent(15930,82);
   h2->SetBinContent(15933,19);
   h2->SetBinContent(15934,8);
   h2->SetBinContent(16287,61);
   h2->SetBinContent(16288,326);
   h2->SetBinContent(16291,463);
   h2->SetBinContent(16292,38);
   h2->SetBinContent(16648,22);
   h2->SetBinContent(16649,43);
   h2->SetBinContent(16650,455);
   h2->SetBinContent(16653,301);
   h2->SetBinContent(16654,14);
   h2->SetBinContent(16656,13);
   h2->SetBinContent(16658,8);
   h2->SetBinContent(17010,17);
   h2->SetBinContent(17011,47);
   h2->SetBinContent(17012,394);
   h2->SetBinContent(17015,353);
   h2->SetBinContent(17016,67);
   h2->SetBinContent(17017,11);
   h2->SetBinContent(17053,7);
   h2->SetBinContent(17369,15);
   h2->SetBinContent(17372,6);
   h2->SetBinContent(17373,57);
   h2->SetBinContent(17374,346);
   h2->SetBinContent(17377,279);
   h2->SetBinContent(17378,35);
   h2->SetBinContent(17734,9);
   h2->SetBinContent(17735,46);
   h2->SetBinContent(17736,316);
   h2->SetBinContent(17739,383);
   h2->SetBinContent(18097,43);
   h2->SetBinContent(18098,339);
   h2->SetBinContent(18101,261);
   h2->SetBinContent(18102,80);
   h2->SetBinContent(18459,34);
   h2->SetBinContent(18460,441);
   h2->SetBinContent(18463,223);
   h2->SetBinContent(18464,45);
   h2->SetBinContent(18465,13);
   h2->SetBinContent(18821,16);
   h2->SetBinContent(18822,429);
   h2->SetBinContent(18825,274);
   h2->SetBinContent(18826,52);
   h2->SetBinContent(18829,7);
   h2->SetBinContent(19183,36);
   h2->SetBinContent(19184,249);
   h2->SetBinContent(19187,379);
   h2->SetBinContent(19188,12);
   h2->SetBinContent(19545,34);
   h2->SetBinContent(19546,332);
   h2->SetBinContent(19549,291);
   h2->SetBinContent(19550,58);
   h2->SetBinContent(19908,233);
   h2->SetBinContent(19911,237);
   h2->SetBinContent(19912,36);
   h2->SetBinContent(20269,27);
   h2->SetBinContent(20270,316);
   h2->SetBinContent(20273,296);
   h2->SetBinContent(20631,10);
   h2->SetBinContent(20632,204);
   h2->SetBinContent(20635,304);
   h2->SetBinContent(20636,19);
   h2->SetBinContent(20993,10);
   h2->SetBinContent(20994,340);
   h2->SetBinContent(20997,337);
   h2->SetBinContent(21000,13);
   h2->SetBinContent(21355,57);
   h2->SetBinContent(21356,316);
   h2->SetBinContent(21359,325);
   h2->SetBinContent(21714,7);
   h2->SetBinContent(21717,12);
   h2->SetBinContent(21718,301);
   h2->SetBinContent(21721,174);
   h2->SetBinContent(21724,15);
   h2->SetBinContent(22079,38);
   h2->SetBinContent(22080,240);
   h2->SetBinContent(22083,361);
   h2->SetBinContent(22371,17);
   h2->SetBinContent(22442,245);
   h2->SetBinContent(22445,112);
   h2->SetBinContent(22446,11);
   h2->SetBinContent(22804,171);
   h2->SetBinContent(22807,245);
   h2->SetBinContent(23166,240);
   h2->SetBinContent(23169,210);
   h2->SetBinContent(23170,35);
   h2->SetBinContent(23527,10);
   h2->SetBinContent(23528,210);
   h2->SetBinContent(23531,291);
   h2->SetBinContent(23532,26);
   h2->SetBinContent(23889,26);
   h2->SetBinContent(23890,202);
   h2->SetBinContent(23893,261);
   h2->SetBinContent(23894,20);
   h2->SetBinContent(24245,10);
   h2->SetBinContent(24249,4);
   h2->SetBinContent(24252,269);
   h2->SetBinContent(24255,223);
   h2->SetBinContent(24613,7);
   h2->SetBinContent(24614,257);
   h2->SetBinContent(24617,288);
   h2->SetBinContent(24618,27);
   h2->SetBinContent(24976,280);
   h2->SetBinContent(24979,325);
   h2->SetBinContent(24980,25);
   h2->SetBinContent(25337,9);
   h2->SetBinContent(25338,215);
   h2->SetBinContent(25341,275);
   h2->SetBinContent(25699,28);
   h2->SetBinContent(25700,214);
   h2->SetBinContent(25703,199);
   h2->SetBinContent(26061,9);
   h2->SetBinContent(26062,269);
   h2->SetBinContent(26065,303);
   h2->SetBinContent(26067,12);
   h2->SetBinContent(26424,295);
   h2->SetBinContent(26427,253);
   h2->SetBinContent(26785,9);
   h2->SetBinContent(26786,314);
   h2->SetBinContent(26789,156);
   h2->SetBinContent(27147,19);
   h2->SetBinContent(27148,256);
   h2->SetBinContent(27151,213);
   h2->SetBinContent(27152,16);
   h2->SetBinContent(27509,32);
   h2->SetBinContent(27510,338);
   h2->SetBinContent(27513,188);
   h2->SetBinContent(27871,16);
   h2->SetBinContent(27872,170);
   h2->SetBinContent(27875,226);
   h2->SetBinContent(27876,16);
   h2->SetBinContent(28228,10);
   h2->SetBinContent(28233,23);
   h2->SetBinContent(28234,219);
   h2->SetBinContent(28237,269);
   h2->SetBinContent(28595,12);
   h2->SetBinContent(28596,147);
   h2->SetBinContent(28599,346);
   h2->SetBinContent(28606,10);
   h2->SetBinContent(28958,274);
   h2->SetBinContent(28961,118);
   h2->SetBinContent(28962,19);
   h2->SetBinContent(29320,244);
   h2->SetBinContent(29323,196);
   h2->SetBinContent(29324,14);
   h2->SetBinContent(29682,240);
   h2->SetBinContent(29685,213);
   h2->SetBinContent(30044,209);
   h2->SetBinContent(30047,164);
   h2->SetBinContent(30406,268);
   h2->SetBinContent(30409,130);
   h2->SetBinContent(30767,17);
   h2->SetBinContent(30768,150);
   h2->SetBinContent(30771,226);
   h2->SetBinContent(31129,10);
   h2->SetBinContent(31130,163);
   h2->SetBinContent(31133,284);
   h2->SetBinContent(31491,21);
   h2->SetBinContent(31492,219);
   h2->SetBinContent(31495,251);
   h2->SetBinContent(31496,24);
   h2->SetBinContent(31854,226);
   h2->SetBinContent(31857,166);
   h2->SetBinContent(31858,19);
   h2->SetBinContent(32216,323);
   h2->SetBinContent(32219,207);
   h2->SetBinContent(32220,14);
   h2->SetBinContent(32578,236);
   h2->SetBinContent(32581,256);
   h2->SetBinContent(32940,165);
   h2->SetBinContent(32943,214);
   h2->SetBinContent(32944,7);
   h2->SetBinContent(33301,12);
   h2->SetBinContent(33302,178);
   h2->SetBinContent(33305,187);
   h2->SetBinContent(33663,5);
   h2->SetBinContent(33664,206);
   h2->SetBinContent(33667,235);
   h2->SetBinContent(33668,33);
   h2->SetBinContent(34026,251);
   h2->SetBinContent(34029,240);
   h2->SetBinContent(34387,8);
   h2->SetBinContent(34388,201);
   h2->SetBinContent(34391,124);
   h2->SetBinContent(34750,228);
   h2->SetBinContent(34753,156);
   h2->SetBinContent(35112,162);
   h2->SetBinContent(35115,203);
   h2->SetBinContent(35473,11);
   h2->SetBinContent(35474,171);
   h2->SetBinContent(35477,128);
   h2->SetBinContent(35836,207);
   h2->SetBinContent(35839,202);
   h2->SetBinContent(36198,175);
   h2->SetBinContent(36201,142);
   h2->SetBinContent(36560,68);
   h2->SetBinContent(36563,66);
   h2->SetBinContent(36922,10);
   h2->SetBinContent(36925,49);
   h2->SetBinContent(37283,11);
   h2->SetBinContent(37284,32);
   h2->SetBinContent(37287,37);
   h2->SetBinContent(37646,41);
   h2->SetBinContent(37649,16);
   h2->SetBinContent(38008,44);
   h2->SetBinContent(38011,69);
   h2->SetBinContent(38370,79);
   h2->SetBinContent(38373,46);
   h2->SetBinContent(38735,25);
   h2->SetBinContent(39090,12);
   h2->SetBinContent(39093,12);
   h2->SetBinContent(39094,29);
   h2->SetBinContent(39097,12);
   h2->SetBinContent(39456,27);
   h2->SetBinContent(39459,46);
   h2->SetBinContent(39460,13);
   h2->SetBinContent(39818,58);
   h2->SetBinContent(39821,44);
   h2->SetBinContent(40180,24);
   h2->SetBinContent(40183,9);
   h2->SetBinContent(40540,14);
   h2->SetBinContent(40542,21);
   h2->SetBinContent(40545,26);
   h2->SetBinContent(40904,14);
   h2->SetBinContent(40907,33);
   h2->SetBinContent(41266,21);
   h2->SetBinContent(41628,65);
   h2->SetBinContent(41631,72);
   h2->SetBinContent(41989,16);
   h2->SetBinContent(41990,46);
   h2->SetBinContent(41993,17);
   h2->SetBinContent(42352,6);
   h2->SetBinContent(42355,30);
   h2->SetBinContent(42714,22);
   h2->SetBinContent(42717,11);
   h2->SetBinContent(43076,29);
   h2->SetBinContent(43079,8);
   h2->SetBinContent(43438,27);
   h2->SetBinContent(43441,32);
   h2->SetBinContent(43447,10);
   h2->SetBinContent(43800,31);
   h2->SetBinContent(44161,11);
   h2->SetBinContent(44162,29);
   h2->SetBinContent(44165,31);
   h2->SetBinContent(44524,38);
   h2->SetBinContent(44527,27);
   h2->SetBinContent(44886,31);
   h2->SetBinContent(44889,43);
   h2->SetBinContent(45248,55);
   h2->SetBinContent(45251,6);
   h2->SetBinContent(45610,19);
   h2->SetBinContent(45613,20);
   h2->SetBinContent(45975,16);
   h2->SetBinContent(46337,13);
   h2->SetBinContent(46696,39);
   h2->SetBinContent(46699,21);
   h2->SetBinContent(47058,70);
   h2->SetBinContent(47061,24);
   h2->SetBinContent(47420,15);
   h2->SetBinContent(47423,14);
   h2->SetBinContent(47782,37);
   h2->SetBinContent(47785,36);
   h2->SetBinContent(48144,11);
   h2->SetBinContent(48505,13);
   h2->SetBinContent(48506,11);
   h2->SetBinContent(48509,28);
   h2->SetBinContent(48868,40);
   h2->SetBinContent(49230,15);
   h2->SetBinContent(49592,15);
   h2->SetBinContent(49954,27);
   h2->SetBinContent(49957,34);
   h2->SetBinContent(50678,23);
   h2->SetBinContent(51039,11);
   h2->SetBinContent(51040,32);
   h2->SetBinContent(51043,16);
   h2->SetBinContent(51402,27);
   h2->SetBinContent(51405,11);
   h2->SetBinContent(51764,10);
   h2->SetBinContent(51767,12);
   h2->SetBinContent(52126,31);
   h2->SetBinContent(52129,39);
   h2->SetBinContent(52488,7);
   h2->SetBinContent(52491,15);
   h2->SetBinContent(52853,11);
   h2->SetBinContent(53212,10);
   h2->SetBinContent(53574,32);
   h2->SetBinContent(53577,13);
   h2->SetBinContent(53936,14);
   h2->SetBinContent(53939,32);
   h2->SetBinContent(54298,15);
   h2->SetBinContent(54301,10);
   h2->SetBinContent(54660,17);
   h2->SetBinContent(54663,18);
   h2->SetBinContent(55022,30);
   h2->SetBinContent(55025,14);
   h2->SetBinContent(55387,29);
   h2->SetBinContent(55743,14);
   h2->SetBinContent(55746,12);
   h2->SetBinContent(56108,15);
   h2->SetBinContent(56111,12);
   h2->SetBinContent(56470,15);
   h2->SetBinContent(56473,11);
   h2->SetBinContent(56832,27);
   h2->SetBinContent(56835,11);
   h2->SetBinContent(57559,16);
   h2->SetBinContent(57918,8);
   h2->SetBinContent(57921,7);
   h2->SetBinContent(58283,8);
   h2->SetBinContent(58642,12);
   h2->SetBinContent(58645,47);
   h2->SetBinContent(59366,11);
   h2->SetBinContent(59369,41);
   h2->SetBinContent(60093,23);
   h2->SetBinContent(60814,14);
   h2->SetBinContent(60817,8);
   h2->SetBinContent(61176,26);
   h2->SetBinContent(62262,31);
   h2->SetBinContent(62624,8);
   h2->SetBinContent(62989,22);
   h2->SetBinContent(63713,14);
   h2->SetBinContent(64072,17);
   h2->SetBinContent(64075,38);
   h2->SetBinContent(64434,11);
   h2->SetBinContent(64796,12);
   h2->SetBinContent(64799,11);
   h2->SetBinContent(65161,25);
   h2->SetBinContent(65882,19);
   h2->SetBinContent(65885,23);
   h2->SetBinContent(66244,12);
   h2->SetBinContent(66606,16);
   h2->SetBinContent(66609,26);
   h2->SetBinContent(67330,14);
   h2->SetBinContent(67333,22);
   h2->SetBinContent(68057,15);
   h2->SetBinContent(69867,11);
   h2->SetBinContent(70229,30);
   h2->SetBinContent(71315,4);
   h2->SetBinContent(72036,12);
   h2->SetBinContent(72401,23);
   h2->SetBinContent(72763,13);
   h2->SetBinContent(74208,13);
   h2->SetBinContent(74570,8);
   h2->SetBinContent(75294,8);
   h2->SetBinContent(76383,17);
   h2->SetBinContent(77104,18);
   h2->SetBinContent(79279,17);
   h2->SetBinContent(80365,16);
   h2->SetBinContent(81086,18);
   h2->SetBinContent(81089,7);
   h2->SetBinContent(81452,9);
   h2->SetBinContent(82534,14);
   h2->SetBinContent(82896,16);
   h2->SetBinContent(83261,8);
   h2->SetBinContent(83623,17);
   h2->SetBinContent(85071,20);
   h2->SetBinContent(85430,11);
   h2->SetBinContent(85792,6);
   h2->SetBinContent(86157,13);
   h2->SetBinContent(87243,17);
   h2->SetBinContent(87605,20);
   h2->SetBinContent(89050,26);
   h2->SetBinContent(89415,15);
   h2->SetBinContent(91225,15);
   h2->SetBinContent(92670,19);
   h2->SetBinContent(93397,16);
   h2->SetBinContent(94480,6);
   h2->SetBinContent(95204,17);
   h2->SetBinContent(98823,15);
   h2->SetBinContent(99186,12);
   h2->SetBinContent(102806,10);
   h2->SetBinContent(103168,13);
   h2->SetBinContent(108586,17);
   h2->SetBinContent(108598,11);
   h2->SetBinContent(108963,49);
   h2->SetBinContent(108964,9);
   h2->SetBinContent(109322,22);
   h2->SetEntries(2.90513e+08);
   h2->SetStats(0);
   h2->SetContour(20);
   h2->SetContourLevel(0,0);
   h2->SetContourLevel(1,838861);
   h2->SetContourLevel(2,1677722);
   h2->SetContourLevel(3,2516583);
   h2->SetContourLevel(4,3355444);
   h2->SetContourLevel(5,4194305);
   h2->SetContourLevel(6,5033166);
   h2->SetContourLevel(7,5872027);
   h2->SetContourLevel(8,6710888);
   h2->SetContourLevel(9,7549749);
   h2->SetContourLevel(10,8388610);
   h2->SetContourLevel(11,9227471);
   h2->SetContourLevel(12,1.006633e+07);
   h2->SetContourLevel(13,1.090519e+07);
   h2->SetContourLevel(14,1.174405e+07);
   h2->SetContourLevel(15,1.258292e+07);
   h2->SetContourLevel(16,1.342178e+07);
   h2->SetContourLevel(17,1.426064e+07);
   h2->SetContourLevel(18,1.50995e+07);
   h2->SetContourLevel(19,1.593836e+07);

   TPaletteAxis *palette = new TPaletteAxis(181.3846,-1.110223e-16,193.8462,2.477121,h2);
   palette->SetLabelColor(1);
   palette->SetLabelFont(42);
   palette->SetLabelOffset(0.015);
   palette->SetLabelSize(0.06);
   palette->SetTitleOffset(1.1);
   palette->SetTitleSize(0.07);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   palette->GetAxis()->SetMaxDigits(3);
   palette->GetAxis()->SetNoExponent(kFALSE);
   h2->GetListOfFunctions()->Add(palette,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   h2->SetLineColor(ci);
   h2->SetLineWidth(2);
   h2->SetMarkerSize(1.2);
   h2->GetXaxis()->SetTitle("polar angle #theta(#circ)");
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetTitle("Energy (GeV)");
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(1.2);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Scale(450.e3/h2->GetEntries());
   h2->Draw("colz");
   // c1_n2->Modified();
   // c1_n2->cd();
   // c1_n2->SetSelected(c1_n2);
}


==> Figures/reco_mH_jetClustering.C <==
{
//=========Macro generated from canvas: jet_clustering_plot/jet_clustering_plot
//=========  (Sat May 10 00:21:10 2014) by ROOT version5.34/06
   TCanvas *jet_clustering_plot = new TCanvas("jet_clustering_plot", "jet_clustering_plot",66,52,700,500);
   gStyle->SetOptStat(0);
   jet_clustering_plot->Range(0,0,1,1);
   jet_clustering_plot->SetFillColor(10);
   jet_clustering_plot->SetBorderMode(0);
   jet_clustering_plot->SetBorderSize(2);
   jet_clustering_plot->SetTickx(1);
   jet_clustering_plot->SetTicky(1);
   jet_clustering_plot->SetLeftMargin(0.17);
   jet_clustering_plot->SetRightMargin(0.08);
   jet_clustering_plot->SetTopMargin(0.08);
   jet_clustering_plot->SetBottomMargin(0.18);
   jet_clustering_plot->SetFrameLineWidth(3);
   jet_clustering_plot->SetFrameBorderMode(0);
   
   TH1F *HiggsMassResolution = new TH1F("HiggsMassResolution","Reconstructed Higgs mass resolution",177,-3.05,3.032817);
   HiggsMassResolution->SetBinContent(52,1);
   HiggsMassResolution->SetBinContent(56,1);
   HiggsMassResolution->SetBinContent(58,2);
   HiggsMassResolution->SetBinContent(59,1);
   HiggsMassResolution->SetBinContent(61,2);
   HiggsMassResolution->SetBinContent(62,1);
   HiggsMassResolution->SetBinContent(63,1);
   HiggsMassResolution->SetBinContent(65,2);
   HiggsMassResolution->SetBinContent(66,4);
   HiggsMassResolution->SetBinContent(67,3);
   HiggsMassResolution->SetBinContent(68,1);
   HiggsMassResolution->SetBinContent(69,6);
   HiggsMassResolution->SetBinContent(70,4);
   HiggsMassResolution->SetBinContent(71,7);
   HiggsMassResolution->SetBinContent(72,12);
   HiggsMassResolution->SetBinContent(73,5);
   HiggsMassResolution->SetBinContent(74,10);
   HiggsMassResolution->SetBinContent(75,8);
   HiggsMassResolution->SetBinContent(76,28);
   HiggsMassResolution->SetBinContent(77,19);
   HiggsMassResolution->SetBinContent(78,20);
   HiggsMassResolution->SetBinContent(79,26);
   HiggsMassResolution->SetBinContent(80,26);
   HiggsMassResolution->SetBinContent(81,36);
   HiggsMassResolution->SetBinContent(82,40);
   HiggsMassResolution->SetBinContent(83,50);
   HiggsMassResolution->SetBinContent(84,63);
   HiggsMassResolution->SetBinContent(85,67);
   HiggsMassResolution->SetBinContent(86,72);
   HiggsMassResolution->SetBinContent(87,94);
   HiggsMassResolution->SetBinContent(88,142);
   HiggsMassResolution->SetBinContent(89,210);
   HiggsMassResolution->SetBinContent(90,187);
   HiggsMassResolution->SetBinContent(91,165);
   HiggsMassResolution->SetBinContent(92,119);
   HiggsMassResolution->SetBinContent(93,89);
   HiggsMassResolution->SetBinContent(94,65);
   HiggsMassResolution->SetBinContent(95,66);
   HiggsMassResolution->SetBinContent(96,41);
   HiggsMassResolution->SetBinContent(97,27);
   HiggsMassResolution->SetBinContent(98,23);
   HiggsMassResolution->SetBinContent(99,29);
   HiggsMassResolution->SetBinContent(100,6);
   HiggsMassResolution->SetBinContent(101,12);
   HiggsMassResolution->SetBinContent(102,10);
   HiggsMassResolution->SetBinContent(103,9);
   HiggsMassResolution->SetBinContent(104,6);
   HiggsMassResolution->SetBinContent(105,2);
   HiggsMassResolution->SetBinContent(106,4);
   HiggsMassResolution->SetBinContent(107,1);
   HiggsMassResolution->SetBinContent(108,3);
   HiggsMassResolution->SetEntries(1828);
   HiggsMassResolution->SetStats(0);
   HiggsMassResolution->SetLineWidth(3);
   HiggsMassResolution->SetMarkerStyle(20);
   HiggsMassResolution->SetMarkerSize(1.3);
   HiggsMassResolution->GetXaxis()->SetTitle(" Higgs (M^{MC} - M^{Reco}) / M^{MC}");
   HiggsMassResolution->GetXaxis()->SetRange(31,118);
   HiggsMassResolution->GetXaxis()->SetNdivisions(506);
   HiggsMassResolution->GetXaxis()->SetLabelFont(42);
   HiggsMassResolution->GetXaxis()->SetLabelOffset(0.015);
   HiggsMassResolution->GetXaxis()->SetLabelSize(0.06);
   HiggsMassResolution->GetXaxis()->SetTitleSize(0.07);
   HiggsMassResolution->GetXaxis()->SetTitleFont(42);
   HiggsMassResolution->GetYaxis()->SetNdivisions(506);
   HiggsMassResolution->GetYaxis()->SetLabelFont(42);
   HiggsMassResolution->GetYaxis()->SetLabelOffset(0.015);
   HiggsMassResolution->GetYaxis()->SetLabelSize(0.06);
   HiggsMassResolution->GetYaxis()->SetTitleSize(0.07);
   HiggsMassResolution->GetYaxis()->SetTitleOffset(1.1);
   HiggsMassResolution->GetYaxis()->SetTitleFont(42);
   HiggsMassResolution->GetZaxis()->SetLabelFont(42);
   HiggsMassResolution->GetZaxis()->SetLabelOffset(0.015);
   HiggsMassResolution->GetZaxis()->SetLabelSize(0.06);
   HiggsMassResolution->GetZaxis()->SetTitleSize(0.07);
   HiggsMassResolution->GetZaxis()->SetTitleOffset(1.1);
   HiggsMassResolution->GetZaxis()->SetTitleFont(42);
   HiggsMassResolution->Draw("");
   
   TH1F *HiggsMassResolution = new TH1F("HiggsMassResolution","Reconstructed Higgs mass resolution",177,-3.05,3.032817);
   HiggsMassResolution->SetBinContent(37,1);
   HiggsMassResolution->SetBinContent(42,2);
   HiggsMassResolution->SetBinContent(45,1);
   HiggsMassResolution->SetBinContent(48,2);
   HiggsMassResolution->SetBinContent(49,2);
   HiggsMassResolution->SetBinContent(52,3);
   HiggsMassResolution->SetBinContent(53,3);
   HiggsMassResolution->SetBinContent(54,1);
   HiggsMassResolution->SetBinContent(55,3);
   HiggsMassResolution->SetBinContent(56,6);
   HiggsMassResolution->SetBinContent(57,6);
   HiggsMassResolution->SetBinContent(58,5);
   HiggsMassResolution->SetBinContent(59,5);
   HiggsMassResolution->SetBinContent(60,8);
   HiggsMassResolution->SetBinContent(61,6);
   HiggsMassResolution->SetBinContent(62,6);
   HiggsMassResolution->SetBinContent(63,8);
   HiggsMassResolution->SetBinContent(64,6);
   HiggsMassResolution->SetBinContent(65,7);
   HiggsMassResolution->SetBinContent(66,13);
   HiggsMassResolution->SetBinContent(67,12);
   HiggsMassResolution->SetBinContent(68,18);
   HiggsMassResolution->SetBinContent(69,19);
   HiggsMassResolution->SetBinContent(70,18);
   HiggsMassResolution->SetBinContent(71,18);
   HiggsMassResolution->SetBinContent(72,27);
   HiggsMassResolution->SetBinContent(73,21);
   HiggsMassResolution->SetBinContent(74,30);
   HiggsMassResolution->SetBinContent(75,25);
   HiggsMassResolution->SetBinContent(76,42);
   HiggsMassResolution->SetBinContent(77,42);
   HiggsMassResolution->SetBinContent(78,52);
   HiggsMassResolution->SetBinContent(79,63);
   HiggsMassResolution->SetBinContent(80,54);
   HiggsMassResolution->SetBinContent(81,61);
   HiggsMassResolution->SetBinContent(82,69);
   HiggsMassResolution->SetBinContent(83,61);
   HiggsMassResolution->SetBinContent(84,70);
   HiggsMassResolution->SetBinContent(85,87);
   HiggsMassResolution->SetBinContent(86,74);
   HiggsMassResolution->SetBinContent(87,110);
   HiggsMassResolution->SetBinContent(88,112);
   HiggsMassResolution->SetBinContent(89,125);
   HiggsMassResolution->SetBinContent(90,112);
   HiggsMassResolution->SetBinContent(91,92);
   HiggsMassResolution->SetBinContent(92,62);
   HiggsMassResolution->SetBinContent(93,65);
   HiggsMassResolution->SetBinContent(94,52);
   HiggsMassResolution->SetBinContent(95,40);
   HiggsMassResolution->SetBinContent(96,23);
   HiggsMassResolution->SetBinContent(97,20);
   HiggsMassResolution->SetBinContent(98,20);
   HiggsMassResolution->SetBinContent(99,11);
   HiggsMassResolution->SetBinContent(100,6);
   HiggsMassResolution->SetBinContent(101,4);
   HiggsMassResolution->SetBinContent(102,5);
   HiggsMassResolution->SetBinContent(103,3);
   HiggsMassResolution->SetBinContent(105,3);
   HiggsMassResolution->SetBinContent(106,1);
   HiggsMassResolution->SetBinContent(110,1);
   HiggsMassResolution->SetEntries(1824);
   HiggsMassResolution->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   HiggsMassResolution->SetLineColor(ci);
   HiggsMassResolution->SetLineWidth(3);
   HiggsMassResolution->SetMarkerStyle(20);
   HiggsMassResolution->SetMarkerSize(1.3);
   HiggsMassResolution->GetXaxis()->SetTitle(" Higgs (M^{MC} - M^{Reco}) / M^{MC}");
   HiggsMassResolution->GetXaxis()->SetRange(1,710);
   HiggsMassResolution->GetXaxis()->SetNdivisions(506);
   HiggsMassResolution->GetXaxis()->SetLabelFont(42);
   HiggsMassResolution->GetXaxis()->SetLabelOffset(0.015);
   HiggsMassResolution->GetXaxis()->SetLabelSize(0.06);
   HiggsMassResolution->GetXaxis()->SetTitleSize(0.07);
   HiggsMassResolution->GetXaxis()->SetTitleFont(42);
   HiggsMassResolution->GetYaxis()->SetNdivisions(506);
   HiggsMassResolution->GetYaxis()->SetLabelFont(42);
   HiggsMassResolution->GetYaxis()->SetLabelOffset(0.015);
   HiggsMassResolution->GetYaxis()->SetLabelSize(0.06);
   HiggsMassResolution->GetYaxis()->SetTitleSize(0.07);
   HiggsMassResolution->GetYaxis()->SetTitleOffset(1.1);
   HiggsMassResolution->GetYaxis()->SetTitleFont(42);
   HiggsMassResolution->GetZaxis()->SetLabelFont(42);
   HiggsMassResolution->GetZaxis()->SetLabelOffset(0.015);
   HiggsMassResolution->GetZaxis()->SetLabelSize(0.06);
   HiggsMassResolution->GetZaxis()->SetTitleSize(0.07);
   HiggsMassResolution->GetZaxis()->SetTitleOffset(1.1);
   HiggsMassResolution->GetZaxis()->SetTitleFont(42);
   HiggsMassResolution->Draw("same");
   
   TH1F *HiggsMassResolution = new TH1F("HiggsMassResolution","Reconstructed Higgs mass resolution",177,-3.05,3.032817);
   HiggsMassResolution->SetBinContent(51,1);
   HiggsMassResolution->SetBinContent(55,1);
   HiggsMassResolution->SetBinContent(56,1);
   HiggsMassResolution->SetBinContent(57,1);
   HiggsMassResolution->SetBinContent(59,1);
   HiggsMassResolution->SetBinContent(60,2);
   HiggsMassResolution->SetBinContent(61,2);
   HiggsMassResolution->SetBinContent(64,5);
   HiggsMassResolution->SetBinContent(65,1);
   HiggsMassResolution->SetBinContent(66,4);
   HiggsMassResolution->SetBinContent(67,3);
   HiggsMassResolution->SetBinContent(68,3);
   HiggsMassResolution->SetBinContent(69,7);
   HiggsMassResolution->SetBinContent(70,5);
   HiggsMassResolution->SetBinContent(71,4);
   HiggsMassResolution->SetBinContent(72,9);
   HiggsMassResolution->SetBinContent(73,8);
   HiggsMassResolution->SetBinContent(74,8);
   HiggsMassResolution->SetBinContent(75,11);
   HiggsMassResolution->SetBinContent(76,13);
   HiggsMassResolution->SetBinContent(77,12);
   HiggsMassResolution->SetBinContent(78,26);
   HiggsMassResolution->SetBinContent(79,27);
   HiggsMassResolution->SetBinContent(80,33);
   HiggsMassResolution->SetBinContent(81,37);
   HiggsMassResolution->SetBinContent(82,42);
   HiggsMassResolution->SetBinContent(83,52);
   HiggsMassResolution->SetBinContent(84,61);
   HiggsMassResolution->SetBinContent(85,75);
   HiggsMassResolution->SetBinContent(86,74);
   HiggsMassResolution->SetBinContent(87,130);
   HiggsMassResolution->SetBinContent(88,143);
   HiggsMassResolution->SetBinContent(89,204);
   HiggsMassResolution->SetBinContent(90,166);
   HiggsMassResolution->SetBinContent(91,141);
   HiggsMassResolution->SetBinContent(92,96);
   HiggsMassResolution->SetBinContent(93,85);
   HiggsMassResolution->SetBinContent(94,75);
   HiggsMassResolution->SetBinContent(95,56);
   HiggsMassResolution->SetBinContent(96,42);
   HiggsMassResolution->SetBinContent(97,45);
   HiggsMassResolution->SetBinContent(98,28);
   HiggsMassResolution->SetBinContent(99,22);
   HiggsMassResolution->SetBinContent(100,17);
   HiggsMassResolution->SetBinContent(101,12);
   HiggsMassResolution->SetBinContent(102,11);
   HiggsMassResolution->SetBinContent(103,9);
   HiggsMassResolution->SetBinContent(104,5);
   HiggsMassResolution->SetBinContent(105,5);
   HiggsMassResolution->SetBinContent(106,1);
   HiggsMassResolution->SetBinContent(107,1);
   HiggsMassResolution->SetBinContent(109,1);
   HiggsMassResolution->SetEntries(1824);
   HiggsMassResolution->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   HiggsMassResolution->SetLineColor(ci);
   HiggsMassResolution->SetLineWidth(3);
   HiggsMassResolution->SetMarkerStyle(20);
   HiggsMassResolution->SetMarkerSize(1.3);
   HiggsMassResolution->GetXaxis()->SetTitle(" Higgs (M^{MC} - M^{Reco}) / M^{MC}");
   HiggsMassResolution->GetXaxis()->SetRange(1,710);
   HiggsMassResolution->GetXaxis()->SetNdivisions(506);
   HiggsMassResolution->GetXaxis()->SetLabelFont(42);
   HiggsMassResolution->GetXaxis()->SetLabelOffset(0.015);
   HiggsMassResolution->GetXaxis()->SetLabelSize(0.06);
   HiggsMassResolution->GetXaxis()->SetTitleSize(0.07);
   HiggsMassResolution->GetXaxis()->SetTitleFont(42);
   HiggsMassResolution->GetYaxis()->SetNdivisions(506);
   HiggsMassResolution->GetYaxis()->SetLabelFont(42);
   HiggsMassResolution->GetYaxis()->SetLabelOffset(0.015);
   HiggsMassResolution->GetYaxis()->SetLabelSize(0.06);
   HiggsMassResolution->GetYaxis()->SetTitleSize(0.07);
   HiggsMassResolution->GetYaxis()->SetTitleOffset(1.1);
   HiggsMassResolution->GetYaxis()->SetTitleFont(42);
   HiggsMassResolution->GetZaxis()->SetLabelFont(42);
   HiggsMassResolution->GetZaxis()->SetLabelOffset(0.015);
   HiggsMassResolution->GetZaxis()->SetLabelSize(0.06);
   HiggsMassResolution->GetZaxis()->SetTitleSize(0.07);
   HiggsMassResolution->GetZaxis()->SetTitleOffset(1.1);
   HiggsMassResolution->GetZaxis()->SetTitleFont(42);
   HiggsMassResolution->Draw("same");
   
   TLegend *leg = new TLegend(0.007812502,0.007812502,0.007812502,32,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("HiggsMassResolution","Durham (no background)","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HiggsMassResolution","Durham (background)","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("HiggsMassResolution","kt R=1.2 (background)","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TH1F *HiggsMassResolution__1 = new TH1F("HiggsMassResolution__1","Reconstructed Higgs mass resolution",177,-3.05,3.032817);
   HiggsMassResolution__1->SetBinContent(52,1);
   HiggsMassResolution__1->SetBinContent(56,1);
   HiggsMassResolution__1->SetBinContent(58,2);
   HiggsMassResolution__1->SetBinContent(59,1);
   HiggsMassResolution__1->SetBinContent(61,2);
   HiggsMassResolution__1->SetBinContent(62,1);
   HiggsMassResolution__1->SetBinContent(63,1);
   HiggsMassResolution__1->SetBinContent(65,2);
   HiggsMassResolution__1->SetBinContent(66,4);
   HiggsMassResolution__1->SetBinContent(67,3);
   HiggsMassResolution__1->SetBinContent(68,1);
   HiggsMassResolution__1->SetBinContent(69,6);
   HiggsMassResolution__1->SetBinContent(70,4);
   HiggsMassResolution__1->SetBinContent(71,7);
   HiggsMassResolution__1->SetBinContent(72,12);
   HiggsMassResolution__1->SetBinContent(73,5);
   HiggsMassResolution__1->SetBinContent(74,10);
   HiggsMassResolution__1->SetBinContent(75,8);
   HiggsMassResolution__1->SetBinContent(76,28);
   HiggsMassResolution__1->SetBinContent(77,19);
   HiggsMassResolution__1->SetBinContent(78,20);
   HiggsMassResolution__1->SetBinContent(79,26);
   HiggsMassResolution__1->SetBinContent(80,26);
   HiggsMassResolution__1->SetBinContent(81,36);
   HiggsMassResolution__1->SetBinContent(82,40);
   HiggsMassResolution__1->SetBinContent(83,50);
   HiggsMassResolution__1->SetBinContent(84,63);
   HiggsMassResolution__1->SetBinContent(85,67);
   HiggsMassResolution__1->SetBinContent(86,72);
   HiggsMassResolution__1->SetBinContent(87,94);
   HiggsMassResolution__1->SetBinContent(88,142);
   HiggsMassResolution__1->SetBinContent(89,210);
   HiggsMassResolution__1->SetBinContent(90,187);
   HiggsMassResolution__1->SetBinContent(91,165);
   HiggsMassResolution__1->SetBinContent(92,119);
   HiggsMassResolution__1->SetBinContent(93,89);
   HiggsMassResolution__1->SetBinContent(94,65);
   HiggsMassResolution__1->SetBinContent(95,66);
   HiggsMassResolution__1->SetBinContent(96,41);
   HiggsMassResolution__1->SetBinContent(97,27);
   HiggsMassResolution__1->SetBinContent(98,23);
   HiggsMassResolution__1->SetBinContent(99,29);
   HiggsMassResolution__1->SetBinContent(100,6);
   HiggsMassResolution__1->SetBinContent(101,12);
   HiggsMassResolution__1->SetBinContent(102,10);
   HiggsMassResolution__1->SetBinContent(103,9);
   HiggsMassResolution__1->SetBinContent(104,6);
   HiggsMassResolution__1->SetBinContent(105,2);
   HiggsMassResolution__1->SetBinContent(106,4);
   HiggsMassResolution__1->SetBinContent(107,1);
   HiggsMassResolution__1->SetBinContent(108,3);
   HiggsMassResolution__1->SetEntries(1828);
   HiggsMassResolution__1->SetDirectory(0);
   HiggsMassResolution__1->SetStats(0);
   HiggsMassResolution__1->SetLineWidth(3);
   HiggsMassResolution__1->SetMarkerStyle(20);
   HiggsMassResolution__1->SetMarkerSize(1.3);
   HiggsMassResolution__1->GetXaxis()->SetTitle(" Higgs (M^{MC} - M^{Reco}) / M^{MC}");
   HiggsMassResolution__1->GetXaxis()->SetRange(31,118);
   HiggsMassResolution__1->GetXaxis()->SetNdivisions(506);
   HiggsMassResolution__1->GetXaxis()->SetLabelFont(42);
   HiggsMassResolution__1->GetXaxis()->SetLabelOffset(0.015);
   HiggsMassResolution__1->GetXaxis()->SetLabelSize(0.06);
   HiggsMassResolution__1->GetXaxis()->SetTitleSize(0.07);
   HiggsMassResolution__1->GetXaxis()->SetTitleFont(42);
   HiggsMassResolution__1->GetYaxis()->SetNdivisions(506);
   HiggsMassResolution__1->GetYaxis()->SetLabelFont(42);
   HiggsMassResolution__1->GetYaxis()->SetLabelOffset(0.015);
   HiggsMassResolution__1->GetYaxis()->SetLabelSize(0.06);
   HiggsMassResolution__1->GetYaxis()->SetTitleSize(0.07);
   HiggsMassResolution__1->GetYaxis()->SetTitleOffset(1.1);
   HiggsMassResolution__1->GetYaxis()->SetTitleFont(42);
   HiggsMassResolution__1->GetZaxis()->SetLabelFont(42);
   HiggsMassResolution__1->GetZaxis()->SetLabelOffset(0.015);
   HiggsMassResolution__1->GetZaxis()->SetLabelSize(0.06);
   HiggsMassResolution__1->GetZaxis()->SetTitleSize(0.07);
   HiggsMassResolution__1->GetZaxis()->SetTitleOffset(1.1);
   HiggsMassResolution__1->GetZaxis()->SetTitleFont(42);
   HiggsMassResolution__1->Draw("sameaxis");
   jet_clustering_plot->Modified();
   jet_clustering_plot->cd();
   jet_clustering_plot->SetSelected(jet_clustering_plot);
}

